Pair Correlations in Doped Hubbard Ladders

Hubbard ladders are an important stepping stone to the physics of the two-dimensional Hubbard model. While many of their properties are accessible to numerical and analytical techniques, the question of whether weakly hole-doped Hubbard ladders are dominated by superconducting or charge-density-wave correlations has so far eluded a definitive answer. In particular, previous numerical simulations of Hubbard ladders have seen a much faster decay of superconducting correlations than expected based on analytical arguments. We revisit this question using a state-of-the-art implementation of the density matrix renormalization group algorithm that allows us to simulate larger system sizes with higher accuracy than before. Performing careful extrapolations of the results, we obtain improved estimates for the Luttinger liquid parameter and the correlation functions at long distances. Our results confirm that, as suggested by analytical considerations, superconducting correlations become dominant in the limit of very small doping.

==> anc/hubbard_ladders_workflows/LICENSE_1_0.txt <==
Boost Software License - Version 1.0 - August 17th, 2003

Permission is hereby granted, free of charge, to any person or organization
obtaining a copy of the software and accompanying documentation covered by
this license (the "Software") to use, reproduce, display, distribute,
execute, and transmit the Software, and to prepare derivative works of the
Software, and to permit third-parties to whom the Software is furnished to
do so, all subject to the following:

The copyright notices in the Software and this entire statement, including
the above license grant, this restriction and the following disclaimer,
must be included in all copies of the Software, in whole or in part, and
all derivative works of the Software, unless such copies or derivative
works are solely in the form of machine-executable object code generated by
a source language processor.

THE SOFTWARE IS PROVIDED "AS IS", WITHOUT WARRANTY OF ANY KIND, EXPRESS OR
IMPLIED, INCLUDING BUT NOT LIMITED TO THE WARRANTIES OF MERCHANTABILITY,
FITNESS FOR A PARTICULAR PURPOSE, TITLE AND NON-INFRINGEMENT. IN NO EVENT
SHALL THE COPYRIGHT HOLDERS OR ANYONE DISTRIBUTING THE SOFTWARE BE LIABLE
FOR ANY DAMAGES OR OTHER LIABILITY, WHETHER IN CONTRACT, TORT OR OTHERWISE,
ARISING FROM, OUT OF OR IN CONNECTION WITH THE SOFTWARE OR THE USE OR OTHER
DEALINGS IN THE SOFTWARE.


==> anc/hubbard_ladders_workflows/README.md <==
WORKFLOW SCRIPTS FOR "Pair Correlations in Doped Hubbard Ladders"
=================================================================


1. CONTENTS
-----------

This package contains the evaluation scripts for reproducing the figures and
analysis in the paper M. Dolfi, B. Bauer, S. Keller, M. Troyer, "Pair
Correlations in Doped Hubbard Ladders" (to appear).


The package is organized as follow:
```
-- LICENSE_1_0.txt                         # License file
-- README.md                               # This readme
-- data_evaluated/                         # Folder containing evaluated data in
                                           # text format
-- data_raw/                               # Folder containing raw data in hdf5
                                           # format
-- density_correlations.ipynb              # (**) IPython notebook for
                                           # density-density correlations
-- download_evaluated_data.sh              # Script downloading a preset of
                                           # evaluated data (see below)
-- download_raw_data.sh                    # Script downloading the raw data
                                           # (see below)
-- energy.ipynb                            # (**) IPython notebook for the
                                           # energy extrapolation
-- local_density.ipynb                     # (**) IPython notebook for local
                                           # density plots, as well as density amplidues analsys
-- pair_correlations.ipynb                 # (**) IPython notebook for pair
                                           # correlations
-- scripts/                                # Scripts for data evaluation and
                                           # plotting
-- scripts/amplitudes.py                   # (**) Performs the density-amplitudes
                                           # analysis
-- scripts/corr_helpers.py                 # helper functions
-- scripts/density.py                      # (**) Extracts the density and fit
                                           # the density
-- scripts/density_correlations.py         # (**) Extracts the density-density
                                           # correlations
-- scripts/energy.py                       # (**) Extract the energy
-- scripts/extrapolate.py                  # (**) Extrapolation functions for the
                                           # energy
-- scripts/extrapolate_local.py            # (**) Extrapolation functions for
                                           # vector observables (density and correlation functions)
-- scripts/load.py                         # (**) Load functions which load the
                                           # evaluated data or perform the data analysis if not yet cached
-- scripts/load_raw_data.py                # (*) Load functions which load the measurements
                                           # from the raw data
-- scripts/pairfield_correlations.py       # (**) Extracts the pairing
                                           # correlations
-- scripts/pyalps_dset/                    # subset of the pyalps library to perform data analysis
                                           # correlations
-- scripts/utils.py                        # Utilities

(*) requires pyalps in the Python PATH
(**) requires pyalps only if new obserservables have to be extracted from the raw data
```


2. DEPENDENCIES
---------------

For reproducing the figures in the paper from the evaluated data:
* Python 2.7
* IPython
* Numpy
* SciPy
* Matplotlib

Additionally for repeating the analysis from the raw data and/or extend the evaluation:
* Pyalps (http://alps.comp-phys.org)


3. OBTAIN THE DATA
------------------

We have two sets of data:
 - **Extracted data** is stored in `data_extracted/`. If the directory is empty,
  you can download pre-extracted observables from the data DOI.
  
  doi: http://dx.doi.org/10.7910/DVN/I5ANSU
  The script `download_extracted_data.sh` will perform the operation for you.
  
  Extracted data contain the all observables used in the paper in text format.
  Correlation functions have already been exported in the form C(M, r) with M
  being the bond dimension and r=|i-j| the distance between two rungs. As
  described in the paper we average over several pair i,j. Correlation
  functions for r=|i-j| with a fixed i=18 or i=20 are also exported to
  reproduce the comparison in the paper.
  
  More observables or other correlation function analysis can be extracted
  from the raw data (see next part).
  
  Data is stored in text format which can be read with your preferred tool,
  the initial lines starting with # are inteded as comments.

 - **Raw data** is stored in `data_raw/`. If the directory is empty, you need to
  download the raw data from the the data DOI.

  doi: http://dx.doi.org/10.7910/DVN/I5ANSU
  The script `download_raw_data.sh` will perform the operation for you.
  
  Raw data is stored in HDF5 according to the ALPS Schema
  (http://alps.comp-phys.org). The loader script in `scripts/load_raw_data.py`
  is an example on how to read the raw data.

In this package we provide data for these parameters:
* Bond dimension M = 800, 1200, 1600, 2000, 2800, 3200, 3600, 4000, 4800
* System size L = 32, 48, 64, 80, 96, 128, 160, 192
* Odd system sizes (only partial data) L = 33, 49, 65, 81, 97, 129
* Averange filling n = 0.875, 0.9375, 0.96875


4. START THE WORKFLOWS
----------------------

Evaluation workflows to reproduce the figures in the paper as available as
IPython notebooks and simple Python scripts. In what follows we describe only
how to run the notebooks; for the Python scripts the procedure is analogous.

1. Launch the notebook from the root of this package:
  ```bash
  ipython notebook
  ```
  This should open a browser window, where you can see the content of the
package.

2. Open the notebooks (files ending in .ipynb) by clicking on them.


5. LICENSE
----------

Distributed under the Boost Software License, Version 1.0.
(See accompanying file LICENSE_1_0.txt or copy at
http://www.boost.org/LICENSE_1_0.txt)

We ask that you acknowledge the use of our data and/or analysis workflows
by citing the following paper:
M. Dolfi, B. Bauer, S. Keller, M. Troyer, "Pair Correlations in Doped Hubbard
Ladders" (to appear).



==> anc/hubbard_ladders_workflows/density_correlations.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 2,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Populating the interactive namespace from numpy and matplotlib\n"
     ]
    }
   ],
   "source": [
    "%pylab inline\n",
    "%load_ext autoreload\n",
    "%autoreload 2"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "metadata": {
    "collapsed": false
   },
   "outputs": [],
   "source": [
    "from scripts import load, utils"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": [
    "## helper function to estimate systematic errors by loading multiple extrapolations\n",
    "def load_many_extrap(what, **kwargs):\n",
    "    from copy import deepcopy\n",
    "    all_extraps = []\n",
    "    all_extraps.append(utils.Extrapolation('variance', deg=2, num_points=6))\n",
    "    all_extraps.append(utils.Extrapolation('truncation', deg=2, num_points=6))\n",
    "    all_extraps.append(utils.Extrapolation('bonddim', deg=2, num_points=6))\n",
    "    \n",
    "    extraps_raw = []\n",
    "    for bond_dim in all_extraps:\n",
    "        parms = deepcopy(kwargs)\n",
    "        parms['bond_dim'] = bond_dim\n",
    "        d, props = load.result(what, **parms)\n",
    "        extraps_raw.append(d)\n",
    "    \n",
    "    extraps = np.column_stack([er[:,1] for er in extraps_raw])\n",
    "    dd = np.empty((extraps.shape[0], 4))\n",
    "    dd[:,0] = extraps_raw[0][:,0]\n",
    "    dd[:,1] = np.mean(extraps[:,0:], axis=1)\n",
    "    dd[:,2] = np.min(extraps[:,0:], axis=1)\n",
    "    dd[:,3] = np.max(extraps[:,0:], axis=1)\n",
    "    return dd, props"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## Fig. 6b) : Extrapolation of pair correlation"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "/opt/local/Library/Frameworks/Python.framework/Versions/2.7/lib/python2.7/site-packages/ipykernel/__main__.py:27: DeprecationWarning: numpy boolean negative (the unary `-` operator) is deprecated, use the bitwise_xor (the `^` operator) or the logical_xor function instead.\n"
     ]
    },
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAaoAAAEZCAYAAADG0WEtAAAABHNCSVQICAgIfAhkiAAAAAlwSFlz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\nZDQeqBzHcZyMxgOV4ziOk9H8P0Hh2VpRPA+0AAAAAElFTkSuQmCC\n",
      "text/plain": [
       "<matplotlib.figure.Figure at 0x1105cdf50>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAaoAAAEZCAYAAADG0WEtAAAABHNCSVQICAgIfAhkiAAAAAlwSFlz\nAAALEgAACxIB0t1+/AAAIABJREFUeJzs3XmcTfX/wPHXmxlmMBiMbSxjj+obLWTJDIXJEpFImKHy\n7StDCxUq0176lkJ9SbJUZPkhjLVlSImklOw0Yye7wYxZ3r8/7p3bLHdmLrOce2c+z8fjPrrnnM/n\nc97n6t73nHM+5/MRVcUwDMMw3FUxqwMwDMMwjOyYRGUYhmG4NZOoDMMwDLdmEpVhGIbh1kyiMgzD\nMNyaSVSGYRiGWzOJyjAMw3BrJlEZRiEhIuNF5KCInBeRGBEZnUW5gSKSIiKPFHSMhnE9TKIyjMLj\nE6CRqpYDWgEPi8j9aQuIiD8wBtgOmKf9DY9gEpVhuAERqScip0WkmX25uoj8LSJtXW1DVfeo6pXU\nJoEUoF6GYm8CHwCn8yJuwygIJlEZhhtQ1f3Ac8DnIuILzABmqOp6EflIRM5m8fotbTsi8ryIXAQO\nAaWAOWm2NQduBaYU2IEZRh4QM9afYbgPEfkKqAskA3eoauJ1ttMU6AH8V1XjRKQ48BPwhKpuFpHv\ngM9U9dO8it0w8os5ozIM9/IJcCMw6XqTFICq/gZcAV62rxoK/K6qm9MUk+uO0jAKkElUhuEmRKQM\n8D62ZPWyveMDIjJFRC5m8fojmya9sZ2dAbQH7heRYyJyDFtni3dFZGI+HpJh5Alz6c8w3ISITAdK\nqepDIjIVKK+qfVysK8AQYB5wHrgDWAK8oaqTRaQcUDK1OLAIWABMV9WLeXwohpGnvKwOwDAMEJHu\nQEfgZvuqp4HfROQhVZ3rYjM9gDeAEsBRYKKqTgZQ1fMZ9ncVuGCSlOEJLDmjEpEK2P7yqw3EAA+q\n6jkn5UKxXQopDnyiqm/nVN/+kONgbDejh6vqGvv614EBgL+q+mXYz4PAOGzPlWxT1Yfz+JANwzCM\n62TVParngbWq2hD4xr6cjr2X0mQgFGgCPCQijbOrLyJNgD728qHAR/ZLIgBfAc2d7KeBvX4rVb0J\nGJFXB2kYhmHknlWJ6j5glv39LGyXLDJqDuxT1Rh776cvge451O8OzFXVRFWNAfYBLQBUdbOqHney\nn8eAyamXRlT1VG4OzDAMw8hbViWqKqp6wv7+BFDFSZlAbA8tpjpsX5dd/er2cs7qZKUB0EhENojI\nRhHp5OIxGIZhGAUg3zpTiMhaoKqTTWPTLqiqioizG2UZ14mTddnVz6qdjLyA+kAwUBNYLyI3Z7z5\nbBiGYVgj3xKVqnbIapuInBCRqqp6XESqASedFDuCLXGkqmFfB5BV/ezqZOUwsElVk4EYEdmDLXH9\nkiFm04/fMAzjOqhqrh4ut+rS31IgzP4+DNvzHhltARqISJCIlMDWSWJpDvWXAn1FpISI1MF2WS/t\nk/jOLAFCAESkEtAQOOCsoKq63WvcuHGWx2BiMjEVxbhMTK698oJVieotoIP97KW9fTl1xOgoAFVN\nAoYBq4EdwDxV3ZldfVXdAcy3l18JDFX7J2Wfq+cQ4Csih0TkJXud1cBpEfkT+BYYqapn8/0TMAzD\nMFxiyQO/qnoGuMfJ+qNAlzTLK7ElHJfq27e9ge2hx4zrnwWezaLOM8AzLoZvGIZhFCAz1p+HCwkJ\nsTqETExMrjExuc4d4zIxFRwz1p+LRETNZ2UYhnFtRATNZWcKM9ZfLv0z8IVhGFYyf0gWXiZR5QHz\nBTEMa5k/GAs3c4/KMAzDcGsmURmGYRhuzSQqwzAMw62ZRGUUWgcPHsTPz88j7iFGRkYyYMAAq8Mw\nDLdkEpWRSXh4OC+++KLVYeRarVq1uHjxokfcaM+rGPfs2UP37t2pXLkyFStWJDQ0lD179uRJ23np\nwIEDdO3albJlyxIQEMBzzz1ndUiGGzOJKh9FRa2nU6cXCAmJpFOnF4iKWm9JG3ktKSnJ6hBy5Akx\n5ofz58/To0cP9uzZw4kTJ2jevDndu3fPuWIBunr1Kh06dOCee+7hxIkTHDlyhP79+1sdluHOrB6w\n0FNeto8qs6zWL1++TuvVG6Ogjle9emN0+fJ1TsvnVxtHjhzRnj17akBAgNapU0cnTpyop0+f1ho1\nauiyZctUVfXixYtar149nT17tn788cfq7e2tJUqU0DJlyuh9992nqqq1a9fWt99+W2+++Wb18fHR\npKQkffPNN7VevXrq5+enTZo00cWLFzv2O2PGDG3VqpUOGzZMy5UrpzfccIN+88032cb65Zdf6u23\n355u3XvvveeIYfny5dq0aVMtW7as1qxZUyMjIx3l/vrrLxURnT59utaqVUuDg4M1JiZGRUSTk5NV\nVfXTTz/Vxo0bq5+fn9atW1enTp3qqP/dd99pYGCgvvvuu1q5cmWtVq2azpgxw7H98uXL+vTTT2vt\n2rW1XLly2qZNG71y5Yqqqm7cuFFbtmyp5cuX11tuuUWjo6Nz/Hc5cOCAtm3bVv38/LRDhw46bNgw\n7d+/v2N7dm0eOHBA77rrLvXz89N77rlHhw4dmq5uWqdPn1YR0TNnzmQbz7hx47R37946cOBA9fPz\n0xtvvFG3bNni2C4iun//fsdyWFiYvvDCC+k+u/Hjxzs+uyVLlmhUVJQ2bNhQK1SooG+88Yaj7tSp\nU7Vt27Y5fkbXIqvvoWE9+79N7n5/c9tAUXlda6Lq2HFsugST+urU6QWn5fOjjeTkZL311lv11Vdf\n1cTERD1w4IDWrVtXV69erWvWrNGqVavqyZMn9dFHH9XevXs76oWHh+uLL76Yrq3atWtrs2bN9PDh\nwxofH6+qqgsWLNBjx46pquq8efO0dOnSevz4cVW1JSovLy99//33NSkpSefNm6flypXL9gfz8uXL\n6ufnp3v37nWsu/3223XevHmqqhodHa3bt29XVdXff/9dq1SpokuWLFHVfxJVWFiYXr58WePj4x3r\nUhNVVFSUHjhwQFVV161bp6VKldKtW7eqqu3H1svLS8eNG6dJSUm6YsUKLVWqlJ47d05VVYcOHart\n2rXTo0ePanJysm7cuFETEhL08OHDWrFiRV25cqWqqq5du1YrVqyof//9d7b/Nnfeeac+88wzevXq\nVV2/fr36+fnpgAEDVFWzbPPUqVOOuqNGjdLExETdsGGDli1b1lE3o8WLF2v16tWzjUXVlqh8fHx0\n5cqVmpKSoqNHj9Y777zTsT1jokr7/0jqZ/fqq69qUlKSTps2TStVqqQPP/ywxsXF6Z9//qm+vr4a\nExOjqqqDBg3SAQMG6L333quVKlXSkJAQ/eOPP3KMMTsmUbkvk6jcOFEFB49zmmSCg8c5LZ8fbfz0\n009aq1atdOveeOMNHTRokKqqRkRE6E033aQ1atRIl0DCw8Mdfy2nCgoKSneG4UzTpk31q6++UlVb\nosr4A9m8eXP97LPPsm2jf//++sorr6iq6p49e9TPz89x5pLRiBEj9KmnnlLVfxLVX3/95dieMVFl\n1KNHD/3ggw9U1fZj6+vrm65s5cqVddOmTZqcnKy+vr76+++/Z2rjrbfeypQkOnXqpLNmzcryGGNj\nY9XLy0svX77sWNevXz9HO9m1mVo37WfSv39/p2dUhw4d0sDAQP3yyy+zjCXVuHHjtEOHDo7l1OSS\nylmiSntG5evrqykpKaqqeuHCBRUR3bx5s6P8bbfd5vh/o0OHDurt7a2rVq3SxMREfeedd7Ru3bp6\n9erVHOPMiklU7isvEpW5R5VPSpZ0fo/Exye5wNqIjY3l6NGj+Pv7O15vvvkmJ0/a5pl87LHH+PPP\nPwkPD8ff3z/H9mrWrJluefbs2TRr1szR9vbt2zl9+rRje2BgYLrytWvX5ujRo9nuo1+/fsydOxeA\nOXPmcP/99+Pj4wPApk2baNeuHZUrV6Z8+fJMnTo13f6cxZjWypUrufPOO6lYsSL+/v6sWLEiXf2K\nFStSrNg/X4lSpUoRFxfHqVOniI+Pp169epnajI2NZcGCBek+4x9++IHjx49nGUfqv4mvr2+6z8b2\nnc6+zaNHj1KhQgXHZ5LVMf/999907NiRJ554gj59+mQZS1pVqlRJd+zx8fGkpKS4VLdixYqODiGp\nx5W2PV9fX+Li4hzv77rrLjp16oSXlxcjR47k9OnT7Nq1y6V9GUWPSVT5ZPjwjtSrNzbdunr1xhAR\nkeXEx3neRq1atahTpw5nz551vC5cuMDy5ctJTk5myJAhDBw4kA8//JD9+/c76mXVAy3t+tjYWIYM\nGcKHH37ImTNnOHv2LDfddJPjxxbgyJH0kyvHxsZmSl4Z3XPPPfz9999s27aNL7/8kn79+jm29evX\njx49enD48GHOnTvH448/numHNKvYExIS6NWrF88++ywnT57k7NmzdO7cOV28WalUqRI+Pj7s27cv\n07ZatWoxYMCAdJ/xxYsXefZZpzPKAFCtWjXOnj3L5cuXHetiY2MdsWfXZrVq1Thz5gxXrlxx1D14\n8GC69s+ePUvHjh3p0aMHo0ePzvH4IOdeh6VKlUoX77Fjx667p+Itt9ySbtmVfwOjaDOJKp906dKW\nDz7oRKdOLxIcHEmnTi/ywQehdOnStsDaaN68OX5+fowfP54rV66QnJzM9u3b+fnnn3njjTcoXrw4\nM2bMYNSoUQwcONDxo1+lShUOHHA6ybHDpUuXEBEqVapESkoKM2bMYPv27enKnDx5kokTJ5KYmMiC\nBQvYvXs3nTt3zrZdb29vevfuzciRIzl79iwdOvyTlOPi4vD396dEiRJs3ryZOXPmuPxjefXqVa5e\nvUqlSpUoVqwYK1euZM2aNS7VLVasGIMHD+bpp5/m2LFjJCcns3HjRq5evUr//v1ZtmwZa9asITk5\nmfj4eKKjozMl6bRq167N7bffzrhx40hMTGTDhg0sX77csT27NlPrRkZGkpiYyMaNG1m+fLnjc7hw\n4QKdOnWiTZs2vPFGpmnZspRTsmjatClffPEFycnJrFq1ivXrr7/3af/+/fnpp5/45ptvSE5O5v33\n3ycgIIDGjRtfd5tGIZfba4dF5cU13qNyF0ePHtWHHnpIq1atqv7+/tqyZUt9++23tUKFCo57DsnJ\nydq6dWtHz6y9e/dq06ZNtXz58nr//ferqu0eVcZee2PHjtUKFSpopUqV9Omnn9aQkBCdPn26qtru\nUbVu3drR669Ro0a6du1al2L+/vvvVUR02LBh6dYvXLhQa9eurX5+ftq1a1eNiIhw3Mv566+/tFix\nYunuMWVc9+GHH2qVKlW0fPnyOmDAAH3ooYfSdQioWbNmuv2lPeYrV67ok08+qYGBgVquXDkNDg52\n3CfatGmTBgcHa4UKFTQgIEC7du2qBw8ezPYYU3vulSlTRjt06JDuWHJqc//+/Y5ef3fffbcOGTJE\nH3nkEVVVnTlzpoqIli5dWsuUKaNlypRRPz8/PXToULbxREZGptt/xs9uy5YteuONNzo6ffTr1y/L\nzy4xMVGLFSumsbGxjnVt2rTRL774wrG8aNEirV+/vpYtW1bbtWunO3bsyDa+nLj797AoIw/uUZn5\nqFyU1XxU9rlWLIjIvc2cOZPp06fz/fffWx1KodenTx+aNGnCuHHjrA7FMuZ76L7yYj4qc+nPMDzM\nli1b2L9/PykpKaxcuZKlS5fSo0cPq8MyjHxjSaISkQoislZE9ojIGhEpn0W5UBHZJSJ7ReQ5V+qL\nyGh7+V0i0jHN+tdF5KCIXMywj1oi8p2IbBWRbSJyb34cc1EjIlnePypTpgx+fn6ZXj/88EMBR5m/\n8us4jx8/Trt27fDz8+Opp55iypQpmTooOHPvvfc6jeett97KVTyGkd8sufQnIuOBU6o63p6A/FX1\n+QxligO7gXuAI8DPwEOqujOr+iLSBJgD3AEEAl8DDVRVRaQ5cBDYq6p+afbzMfCLqk4VkcbAClWt\n4yRmc+nPMNxUUfweHjoEzzwDc+dC8eJWR5M1T770dx8wy/5+FuDsukVzYJ+qxqhqIvAl0D2H+t2B\nuaqaqKoxwD6gBYCqblZVZw+3pADl7O/LY0uKhmEYbuvKFbj/fmje3L2TVF6xKlFVUdUT9vcngCpO\nygQCh9IsH7avy65+dXs5Z3WyEgn0F5FDQBQQ4coBGIZhWEEV/vMfaNDAdkZVFHjlV8Mishao6mRT\nuidY7ZflnJ2zZ1wnTtZlVz+rdjLqB8xQ1QkicifwOXBjDnUMwzAsMXky/Por/PgjeMAMNnki3xKV\nqmY5fIKInBCRqqp6XESqASedFDsCpB0bpgb/XJbLqn52dbIyGOhkj/knEfERkUqqeipjwcjISMf7\nkJAQQkJCcmjaMAwj7/z2G7z2GmzcCKVLWx2Nc9HR0URHR+dpm1Z2pjitqm+LyPNAeSedKbywdaa4\nGzgKbCZ9Z4pM9dN0pmjOP50p6qftBSEiFzN0plgBzFPVWfbOFF+raqbLhaYzhWG4r6LyPUxJgX37\noGFDqyNxnSd3pngL6CAie4D29mVEpLqIRAGoahIwDFgN7MCWTHZmV19VdwDz7eVXAkNTs4uIjLff\nh/IVkUMi8pK9rWeAx0TkN2xJLix/D90oTPz8/IiJiSmw/Zkp64u2YsU8K0nlFUsSlaqeUdV7VLWh\nqnZU1XP29UdVtUuacitVtZGq1lfVN3Oqb9/2hr38Daq6Os36Z1W1pqp62f/7in39TlVto6pNVbWZ\nqn5dMJ+C+7JyKvqQkBCmT59uyb5z4iy2ixcvEhQUVGAxmCnrzZT1RVG+3aMq6iLDw8HZX9pBQUTO\nnFlgbeSHpKQkvLzy53+dnH6I83PfOcmrJOEOUqesnzVrFmXKlOGVV16he/fu7Ny5M+fKBSR1yvqI\niAgWLFhA8eLF2b17t9VhGVbI7WCBReXFNQ5KOy44WJ3NejguONhp+fxqw5Omoh8zZowWL15cfXx8\ntEyZMhoREaGqtl6dH374odavX1/r1q2baYp5VdXg4GD95JNPHPtu3bq1jhw5Uv39/bVOnTqO2XJV\nbdOzh4eHa/Xq1dXf31979OihqqpnzpzRLl26aEBAgPr7+2vXrl318OHDOcaWOrjvuXPndMCAARoQ\nEKC1a9fW1157zTGZYE4xZcVMWe/alPVZfQ893bp1qjmMJ+z2MDP8mkSVHU+bil5V043AnkpEtGPH\njnr27FmnU8xnrDdjxgz19vbWTz75RFNSUvR///tfutmGO3furH379tVz585pYmKirl+/XlVtP9aL\nFi3SK1eu6MWLF7V3796OJJZdbKk/zAMGDNAePXpoXFycxsTEaMOGDV2OKStmynrXpqwvjIlq1y7V\ngADVDRusjiR3TKIyiSpbnjgVfUhIiOPMKJWI6HfffedYdiVR1a9f37Ht0qVLKiJ64sQJPXr0qBYr\nVkzPnTuXbRyqqr/++qv6+/vnGNv+/fs1KSlJS5QooTt37nRsmzp1qoaEhOQYU1bMlPWuT1lf2BLV\nuXOqjRqpTptmdSS5lxeJyoyeXoh54lT04PxeUHZTzDtTteo/z5qXKlUKsE28eOjQISpUqEC5cuUy\n1bl8+TL//ve/CQoKoly5cgQHB3P+/PnUP1SyjA3g1KlTJCYmUrt2bce6WrVqpZtAMauYsmKmrC+a\nU9YnJ0O/ftChAzz6qNXRuAeTqAoxT5yK3pV9l7Y/6Zh2avTjx50N45hZzZo1OXPmDOfPn8+07d13\n32XPnj1s3ryZ8+fPs27durRn1Nl2pqhUqRLe3t7puqofPHiQGjVquBSXM2bK+qI5Zf3YsXD5Mrz3\nntWRuA+TqPJLUBCRwcGZXlxLV+ZctuGJU9FXqVIlXdJ0JiAggMDAQD777DOSk5P59NNPc6yTqlq1\natx7770MHTqUc+fOkZiY6JjcMS4uDl9fX8qVK8eZM2d4+eWXXY6tePHiPPjgg4wdO5a4uDhiY2OZ\nMGEC/fv3dykuZ8yU9UVzyvoaNWDBAvD2tjoSN5Lba4dF5YWZir5ApqLfuHGjNmzYUP39/XXEiBGq\nmvm+h6rqypUrtU6dOlq+fHl95pln0u175syZetddd6UrX6xYMUcbZ86c0bCwMK1SpYr6+/trr169\nHJ9VSEiIlilTRhs1aqRTp05NNx17TrGdPXtW+/fvrwEBAVqzZk199dVXHfdjcoopK2bKetemrHf3\n72FRhpmKvuCYIZSujZmK3v0U5inrzffQfXnyEEqGYeQzM2W9UViYRGXkCzMVvevMlPVFV0oKuNAR\ntsgzl/5cZC79GYb78tTv4dixsGMHLF5sdST5Jy8u/Zmx/gzDMCzwxRcwZw5s3mx1JO7PJCrDMIwC\n9uOP8OST8O23EBBgdTTuz9yjMgzDKEB//QW9esHs2XDzzVZH4xnMPSoXmXtUhuG+POl7+MUXcPYs\nDBtmdSQFIy/uUZlE5SKTqAzDfZnvofsyz1EZhU5BzvBbrFixLIeKmjlzJnfddZdjuSCmnLdyZmXD\ncGcmURmZWPmDmd3zV1YqiCnn8+rYf/rpJzp06EDFihWpXLkyDz74oMuD9hakrVu30rZtW/z8/Kha\ntSoTJ060OqQiJSkliRR1bdR7q1mSqESkgoisFZE9IrJGRMpnUS5URHaJyF4Rec6V+iIy2l5+l4h0\ntK/zFZEoEdkpIttF5M005UuKyDx7nZ9EpDZ5YFDEIBYuXZiryxF50UZ+SEpKsjqEQisv/q3PnTvH\n448/TmxsLLGxsfj5+TFo0KA8iC7vnDp1invvvZf//Oc/nDlzhv3799OxY0erw8oXCQlWR+Dc6K9H\n8/r6160OwyVWnVE9D6xV1YbAN/bldESkODAZCAWaAA+JSOPs6otIE6CPvXwo8JH88yfqeFVtDDQD\nWotIqH39I8BpVW0ATADezosDPHDhAGGLw2jZu+V1J5u8aOPo0aP06tWLypUrU7duXSZNmsSZM2eo\nWbOmYyTuuLg46tevz2effca0adOYM2cO48ePx8/Pj+7duwMQFBTE+PHj+de//oWfnx/Jycm89dZb\n1K9fn7Jly3LjjTeyZMkSx35nzpxJ69atiYiIoHz58jRu3Jhvv/3WpZj37dtHixYtKFeuHD169ODs\n2bOObUuXLuXGG2/E39+fdu3apZubKCgoiHfffZdbbrmF8uXL07dvXxLS/Eq88847VK9enRo1avDp\np5+m2+fp06e57777KFeuHC1atMg0Snray4Th4eEMHTqUzp074+fnR5s2bThx4gRPPvkkFSpUoHHj\nxvz22285Huevv/7KrbfeStmyZenbty/x8fHpti9fvpymTZvi7+9P69at+eOPPxzbtm7dSrNmzShb\ntiwPPvggffr0cZwFh4aG0qtXL8qUKYOvry9PPPGES6NchIeH88QTT9C1a1fKli3LnXfe6TjmmJgY\nihUrlm7eqbSXaVP/vZ9++mn8/f2pV68eGzduZObMmdSqVYsqVaowe/ZsR9333nuP0NBQHnroIby9\nvSldujQ33HBDjjF6mq1b4aabbNN2uJNlu5cxf8d8ht4x1OpQXJPbUW2v5wXsAqrY31cFdjkp0xJY\nlWb5eeD57OoDo4Hn0tRZBdzppO33gUfSlGlhf+8F/J1FzNmNDJxJcFiwEokyDi0VXkpb9GqhC75a\n4BhN2xW5bcMTp6IPDg7WwMBA/fPPP/XSpUvaq1cvx6y0u3fv1tKlS+vXX3+tSUlJOn78eK1fv74m\nJiaqqm2E9xYtWuixY8f0zJkz2rhxY50yZYqq2kZbr1KliqPdhx56KN3I53369NE+ffro5cuXdfv2\n7RoYGJhutPO0ZcPCwrRSpUq6detWjY+P1/bt22udOnX0s88+05SUFH3hhRe0Xbt22R5nQkKC1qpV\ny/H5LFy4UL29vR2f+9atW7Vy5cq6efNmTUlJ0VmzZmlQUJBevXrVUXfixImalJSkixYt0hIlSmT6\nN0s1YcIEbdmyZbbxpB5XxYoV9eeff9akpCR9+OGHtW/fvqrq2qzKXl5eOnPmTMdnULNmTR02bJhe\nvXpV16xZo35+fnrp0iVVVW3fvr2OGDFCW7VqpZUrV9Zu3bo5Rn2/Hll9D60UG6saGKi6cKHVkaQX\nczZGK79TWX88+GOB7A9PnYoeOJvmvaRdTrP+AWBamuX+wKTs6gOTgIfTbPsE6JWh3fLAfiDIvvwH\nUD3N9n1ABSfxZPePkIkjyaS+xqF+bf108H8Gu5xoctuGp05FP3r0aMfyjh07tESJEpqcnKyvvPKK\n9unTx7EtJSVFAwMDdd26dY4Y004R8eyzz+rjjz+uqqqDBg1K1+6ePXvSTSPv7e2tu3fvdmwfM2aM\ntmnTxrGcNlGFh4frkCFDHNsmTZqkTZo0cSz//vvvWr58+WyPc926dZk+n1atWjmSzeOPP54p8TRq\n1EjXrVun69at08DAwHTb2rRp4zRRbdu2TStUqKAbNmzINp7U43rsscccyytWrNAbbrhBVV1LVA0a\nNHBs+/3331VE9OTJk451FStW1G3btqmqaoMGDbR8+fK6ZcsWjY+P1+HDh2vr1q1zjDEr7paozp1T\nvekm1f/+1+pIMtt9arfO+m1Wge0vLxJVvo1MISJrsZ3tZDQ27YKq7UfASbmM68TJuuzqZ2pHRLyA\nucAHqhqTTR2nIiMjHe9DQkIICQnJuZJCqdhS3Bx3M6NGjqJn157XfsP8OttIOxV9quTkZNq2bQvY\npqKfPHkyY8eOve6p6CdMmODoDRcXF5cnU9Gn3U+tWrVITEzk1KlTHDt2jFq1ajm2iQg1a9bMcrp3\nX19fjh07Bthmmr3jjjvStZvq77//JikpKdN+s1O5cmXHex8fn3TLaadTz8rRo0edfj6pYmNjmT17\nNpMmTXKsS0xM5NixY6hqpro1a9bMdGl43759dO7cmYkTJ9K6dets40mV1bTw11MXbJNcOmuvVKlS\n9OzZk9tuuw2AcePGUalSJS5evIifn5/L+3RHiYnQuze0bQtPP211NJk1rNiQhhUb5lv70dHRREdH\n52mb+ZaoVLVDVttE5ISIVFXV4yJSDTjppNgRIO0vYw37OoCs6mdXB+BjYLeqpu1edASoBRy1J7Jy\nqnrGWdwys8dxAAAgAElEQVRpE1VOVJVSMfbkMvD6ElRu20idin7Pnj2ZtmWcij48PJx69eoB1zYV\n/bfffkvLli0REZo1a5bux9LZVPSp97yyk3bK9IMHD+Lt7U1AQADVq1dPd59GVTl06FCO09uDbWbf\njO2mCggIwMvLi4MHD9KoUaNM2/NDtWrVnH4+9evXB2z/dmPHjmXMmDGZ6q5bty5T3YMHDzrqprbV\noUMHXnrpJR5++OFcx1u6dGkALl++TJkyZQBy1ZPwX//6V65jclebNkHp0vDBB+CGHVjzXcY/4jPO\nlH09rOpMsRQIs78PA5Y4KbMFaCAiQSJSAlsniaU51F8K9BWREiJSB2gAbAYQkdeAssBT2cTyALbO\nGblWt2xdZveczcb5G+nVrdd1dTvObRueOBW9qvL555+zc+dOLl++zEsvvUTv3r0REXr37k1UVBTf\nfvstiYmJvPvuu/j4+NCqVats2wN48MEHmTlzpqPdtF+e4sWL07NnTyIjI7ly5Qo7duxg1qxZObaZ\nG61atcLLy8vx+SxatIiff/7Zsf2xxx5jypQpbN68GVXl0qVLREVFERcXR6tWrShevDiTJ08mKSmJ\nr776Kl3dI0eO0L59e4YNG8aQIUNcjim74woICCAwMJDPPvuM5ORkPv3000wdTq7FoEGDWLx4Mdu2\nbSMxMZFXX32Vu+66y+PPpgDatIFFi8DLjKSaZ6xKVG8BHURkD9DevoyIVBeRKABVTQKGAauBHcA8\nVd2ZXX1V3QHMt5dfCQy1XxqsAYwBGgNbReRXERlsb2s6UFFE9gJP4qQH4vWYMWnGdSeovGqjWLFi\nLF++nN9++426desSEBDAkCFD+O6773j//feZPXs2IsJzzz2HiPD227YOj4888gg7duzA39+fnj17\nOm27SZMmPPPMM7Rs2ZKqVauyfft22rRpk65MixYt2Lt3LwEBAbz44ossXLgwx0uMIsLAgQMJDw+n\nWrVqXL161fF8TaNGjfj888+JiIggICCAqKgoli1bhlcWvwhpn0sKDQ3lySefpH379jRs2JC77747\n3ec6efJk4uLiqFq1KoMHD2bw4MHptmd8n91yxvLOeHt7s2jRImbOnEnFihWZP38+vXr1cmy/7bbb\nmDZtGsOGDaNChQo0aNDA0Wsute706dPx9/fniy++oGvXrpQsWRKATz75hL/++ovIyEjHXFJly5bN\nNh5XjmPatGm88847VKpUiR07dqS7nHitn0G7du1444036NKli+MPozlz5uQYo6dwpzOp5JTkPPnj\nykpmCCUXmSGUro2Zir5gtWjRgqFDhxIWFpZz4ULIfA+z9kTUEzQJaMITzZ+wZP9mCCXDKKLWr1/P\n8ePHSUpKYtasWWzfvp3Q0NCcKxp5zp2ff//8989Zc2AN/f/V3+pQcsUkKiNfmKnobR0cnB1n2bJl\nOXz4cK7a3r17t+Nh4AkTJrBw4cJ0ve6ycuONNzqNae7cubmKp6g6fNg2VYcbjlDFHyf+4KnVT/F/\nD/4f5XzKWR1OrphLfy4yl/4Mw31Z8T08f97WcWLgQBg1qkB3naPz8ee5Y9odvBT8kuVnU2aajwJk\nEpVhuK+C/h4mJMC998KNN8LEie7VeQJg5JqRXE68zEddPrI6FJOoCpJJVIbhvgrye5iSAv37Q3w8\nLFgAxYsXyG6vyaWrl/Aq5kVJr5JWh5Inicr09DcMw7gGf/4JJ0/CsmXumaQASpcobXUIecqcUbko\nuzMqwzCsV5C/Zarud7nPXZkzKjdgEr3hcYYMAR8f280V47qYJFWwTPd0wyhKNm2C5cvhlVesjsTI\nQ7N+m8Wlq5esDiPfmERlGEVFcjIMHQpvvw3lnU6qbTiRYT5LtzPzt5m8/v3rJKYkWh1KvjGJyjCK\niv/9D8qUsXVZM1yydy/ccIN7PtALsOXoFkatHcWSvkso71N4//gwicowigJVWLMGpkwxN1hcdOwY\ndOoEL7wAVZ3NrGexk5dO0mt+L6Z2nUqTgCZWh5OvTK8/F2XV688wjMLn3DkICYEHHrAlKneTlJJE\nh8860LJGS964+w2rw8mW6fVnGIaRxy5fhm7dIDgYxo7NubwVklKSuK/hfQxvMdzqUAqEOaNykTmj\nMoysRYaHQ0xM5g1BQUTOnFnA0eTOL7/AtGnw0UdQzM1vjkRFrWfixDUkJHhRsmQSw4d3pEuXttnW\nGRQxiC4duuR6vjxXmTMqwzDcQ0wMkevWZVodWfCR5Nptt9le7i4qaj0jRqxm//7XHev277edAmaX\nrA5cOEDY4jD+O/u/jBw4ssASVm64+d8LhmFct5gY21g/RqE0ceKadEkKYP/+15k0aW229USEy0GX\n2XTTJsIWh9Gyd0sWLl3o1oMXmERlGIVRSgoMGAD/939WR2LkgavJV7mQcCHduoQE5xfE4uNdHIBQ\ncCSswe8O5tEnHnXbZGUu/RlGYfTJJ7apZ4cMsToStxcTA0FBVkeRNVXliagnKF2iNO+Hvu9YX7Kk\n86mFfXySXWwYSsWW4ua4mxk1chQ9u/Z020uAlp1RiUgFEVkrIntEZI2IOH1aTURCRWSXiOwVkedc\nqS8io+3ld4lIR/s6XxGJEpGdIrJdRN5MU/5pEflTRLaJyNciUis/j90w8tWxY7buah9/7L7De7uJ\nWbOgfXv3Hn3iw58/ZOPhjbza7tV064cP70i9eum7JdarN4aIiA7ZtqeqlIopRYs/WzC752w2zt/o\n9veprDyjeh5Yq6rj7QnoefvLQUSKA5OBe4AjwM8islRVd2ZVX0SaAH2AJkAg8LWINLA3OV5V14mI\nN/CNiISq6ipgK/CRqsaLyOPAeKBvPh+/YeSPESNsZ1I331xw+wwKct5xwo1PVf7v/2D0aPj2W9sY\nve7o27++5bX1r/HjIz/iV9Iv3bbUDhOTJr1IfHxxfHySiYgIzbHXX92ydRnecbhbn0FlZFn3dBHZ\nBQSr6gkRqQpEq+oNGcq0BMapaqh9+XkAVX0rq/oiMhpIUdW37XVWAZGq+lOGtt8H/lDV6RnWNwMm\nqWqbDOtN93TD/e3cCfffD7/+Cr6+VkfjtlatgrAwWL0amja1OhrnDpw9QMvpLZnbay7t67S3Opzr\nlhfd063sTFFFVU/Y358AqjgpEwgcSrN82L4uu/rV7eWc1QHAfpmwG/CNk30+Aqxw8RgMw700bgy/\n/WaSVDbWr4eBA2HJEvdNUgDzts/jpbYveXSSyiv5eulPRNYCzkbJSndhVVVVRJydrmRcJ07WZVc/\nUzsi4gXMBT5Q1ZgM8fYHbgWectZIZGSk431ISAghISHZ7NIwLOKu17HchLc3fPkltGxpdSTZG33X\naLfthZed6OhooqOj87RNqy/9hajqcRGpBnzn5NLfndgu26Ve+nNc1suqftrLg/Y6q7BdPtxkX/4U\nuKCqT2bY1z3ARKCtqp5yEq+59GcYhnGNPP3S31IgzP4+DFjipMwWoIGIBIlICWydJJbmUH8p0FdE\nSohIHaABsBlARF4DypLhjMl+X2oK0M1ZkjIMwzCsY+UZVQVgPlALiAEeVNVzIlIdmKaqXezl7gXe\nB4oD01X1zezq27eNAQYDScAIVV0tIjWAg8BO4Ko9jEmq+qn9EuVNQOqsM7Gq2iNDvOaMynBPBw9C\nLfNEhadTVY/phXct8uKMygxK6yKTqAy3tG0bdOwI+/aBn1/O5YuYgwdh0ybo3dvqSLK39/Rewr8K\n57uw7yhRvITV4eQpT7/0ZxhGbiQlwSOPwJtvmiTlxNGjtod5Dx/OuayVzl45S9e5XQm7JazQJam8\nYhKVYXiq996D8uVh0CCrI3E7J07A3XfDo4/CU0778LqHxOREHljwAJ3rd2bIbWa4q6yYS38uMpf+\nDLeyaxe0aQM//wx16lgdjVs5dQratYNevSDNEyVuR1V5fPnjHLl4hK/6fkXxYoVzuCszH5VhFFWj\nR8Mrr5gk5UTfvtC5M4wbZ3Uk2fv+4Pf8dOQnvh/0faFNUnnFnFG5yJxRGW7l/HnbfSl3n4LWAgcP\nQs2a4Akd6C4nXqaUdymrw8hXptdfATKJyjAM49qZXn+GYRhGoWcSlWEYHivZxTkCDc9mEpVheIJj\nx+Dq1ZzLFSEXLkDbtvDDD1ZHkrP4pHj6LOzD4Qtu/lCXmzKJyjDcXVIS3HefbaY/A7AlqdBQuOUW\naNXK6miyl6IphC8JB6C6X3Vrg/FQpnu6Ybi7t96CChVs/a4Nzp2DTp3g9tth0iT379333NrnOHzh\nMF8P/JpiYs4NrodJVIbhzn79FSZOhK1b3f8XuQCcOWMb2rBNG5gwwf0/kgkbJxC1N4oNgzfg42Xm\nCbteJr0bhrtKSLBNRfvuu1CjhtXRuIVjx6BLF89IUrtP7WbCTxNY1X8VFXwrWB2ORzPPUbnIPEdl\nFLjp0yEqynZvyt1/lQ2nLiRcoGzJslaHYSnzwG8BMonKKHCqcOUKlCrcIxcYhZtJVAXIJCrDMIxr\nZ0amMAyj0IqNhVmzrI7CcAcmURmG4Xb27YPgYNvYu57g0tVLdJvbjZhzMVaHUiiZRGUY7uLYMYiJ\nsToKy+3YASEhMHYsDB9udTQ5u5p8lV7zexFQKoDa5WpbHU6hZEmiEpEKIrJWRPaIyBoRKZ9FuVAR\n2SUie0XkOVfqi8hoe/ldItLRvs5XRKJEZKeIbBeRN53sq5eIpIjIrflxzIaRrZQU20y9n31mdSSW\n+vVX28y8b70Fjz1mdTQ5S05JZuDigfh4+fBxt48R0zszX1h1RvU8sFZVGwLf2JfTEZHiwGQgFGgC\nPCQijbOrLyJNgD728qHAR/LP/znjVbUx0AxoLSKhafblB4wAfsrrAzUMl0yaBGfPwvOZvgpFRnIy\nhIXB5MnQv7/V0eRMVRm+cjjH447z5QNf4lXMjJ+QX6xKVPcBqbdJZwE9nJRpDuxT1RhVTQS+BLrn\nUL87MFdVE1U1BtgHtFDVK6q6DsDe1lYgMM2+XgXeAhIA8yeRUbC2bYPXXoM5c8Db2+poLFO8OGza\nZJtC3hP8cuwXfj76M0sfWmpGnchnWf4JICJZTeSsAKr6Si72W0VVT9jfnwCqOCkTCBxKs3wYaJFD\n/eqkPys6TPqEhP0yYTfgffvyrUCgqq4QkVHYj88wCsTly9CvH7z3HtSrZ3U0lvP1tToC191e/XZ+\nfORHcyZVALL7hC+R+Ue7NPAIUAnINlGJyFqgqpNNY9MuqKqKiLPkkHGdOFmXXf1M7YiIFzAX+EBV\nY0SkGPAeEJZhP05FRkY63oeEhBASEpLNbg3DBT/+CM2be8a1LiMTk6Qyi46OJjo6Ok/bdOmBXxEp\nCwzHlqTmA++q6snr3qnILiBEVY+LSDXgO1W9IUOZO4FIVQ21L48GUlT17azqi8jzAKr6lr3OKmCc\nqm6yL38KXFDVJ+3L5bBdHoyz77YqcAbopqpbM8RjHvg18odqkRwi6Zdf4LbbrI7CyG/5/sCviFQU\nkdeAbYA3cKuqPpebJGW3lH/OYsKAJU7KbAEaiEiQiJTA1kliaQ71lwJ9RaSEiNQBGgCb7cfyGlAW\neCp1B6p6XlUDVLWOqtbBdtkwU5IyjHxVxJKUqu2WXN++EBeXc3l3cSXxitUhFFlZJioR+S+2H/mL\nwL9UdZyqns2j/b4FdBCRPUB7+zIiUl1EogBUNQkYBqwGdgDzVHVndvVVdQe2M74dwEpgqP3SYA1g\nDNAY2Coiv4rI4Dw6FsMwXJSSAiNHwvz5sH49lCljdUSu+T72e27+380mWVkky0t/IpICXAUSnWxW\nVS1SQwKbS3+GkTuJifDoo7B3r21QeH9/qyNyzc9HfqbLnC7M7TWXu+vebXU4HicvLv1leSdQVc2o\nFYaR19avt40L1K2b1ZEUuCeegNOn4euvPWdA+N9P/E63ud2Yft90k6QsZEZPd5E5ozJy7e+/4dZb\nYdo0CA3NuXwhc+gQVK3qOY+K7Tm9h5CZIUzoNIE+N/WxOhyPZab5KEAmURm5kpJiO4u66SZ4+22r\nozFcsHjnYs7Fn2NQs0FWh+LRTKIqQCZRGbnyzju2mXq//95zTikMIw/k6z0qwzDyyIYN8N//ws8/\nF5kkFRMDQUFWR2EUFqbDhGHkNx8f+PxzqFXL6kgKxOLFtsE2YmOtjsQoLMylPxeZS3+GkbPJk+HN\nN2HZMlu/EU9x7OIx/jr3F61qtrI6lELHTEVvGIZbSEmBZ5+1JaoNGzwrSR2PO0772e354eAPVodi\nZMHcozIMI9fGjoUffrC9Kla0OhrXnbx0krtn302/m/oxqvUoq8MxsmAu/bnIXPozXBYfb7svVYQc\nPmxLUJ40TcfxuOPcPftuHmj8AC+3e9nqcAotc+nPMNxNQgIEB8O331odSYGqUcOzklRSShIdP+tI\n3xv7miTlAcwZlYvMGZXhkv/8B06csD0zVcRGRfc0e07voWHFhlaHUeiZMyrDcCezZtnOpGbOLNRJ\nassW21Qdns4kKc9hEpVh5IXffrPNX7FoEZQtnBMLqNqeW+7RA44dszoaoygxvf4MIy+MHGnrm33j\njVZHki8SE2H4cFuvvo0boXp1qyO6NonJiXgXLxqjghRG5h6Vi8w9KiNbV654Vm+Ca3D2LDz4IHh5\nwbx5nnfCuOPvHfT4sgfrB62napmqVodT5Jh7VIbhLgppkgJ4/HHboO/Ll3tektp6bCt3z76bl4Jf\nMknKg5kzKheZMyqjqLp0CUqXtjqKa/fDwR+4f979TO06lfsb3291OEWWmeajAJlEZRieY+3+tfRb\n1I8ven5Bx3odrQ6nSPPYS38iUkFE1orIHhFZIyLlsygXKiK7RGSviDznSn0RGW0vv0tEOtrX+YpI\nlIjsFJHtIvJmhv08KCJ/2rd9kV/HbRQSx4/Diy8Wjj7ahVRiSiKL+yw2SaqQsOoe1fPAWlVtCHxj\nX05HRIoDk4FQoAnwkIg0zq6+iDQB+tjLhwIfiTgeaBmvqo2BZkBrEQm112lgr99KVW8CRuTD8RqF\nRXw83H+/rWdBIXtW6swZeP112wCznq5zg860qdXG6jCMPGJVoroPmGV/Pwvo4aRMc2CfqsaoaiLw\nJdA9h/rdgbmqmqiqMcA+oIWqXlHVdQD2trYCgfY6jwGTVfW8ffupvDlEo9BRhSFDoGZN2xlVIbJ9\nO9xxh62HnzlRNNyNVYmqiqqesL8/AVRxUiYQOJRm+TD/JJes6le3l3NWBwD7ZcJu2M7EABoAjURk\ng4hsFJFO13E8RlHwzjvw55+2kSeKFZ4Os4sXQ7t2EBlpe6C3eHGrIzKM9PLtgV8RWQs46w86Nu2C\nqqqIOPsbLuM6cbIuu/qZ2hERL2Au8IH9jAtsn0F9IBioCawXkZtTz7DSioyMdLwPCQkhJCQkm90a\nhcqaNfDBB0S2agWdO2feHhRE5MyZBR5WbqSkwGuvwbRpsGKF7YwqVVTUeiZOXENCghclSyYxfHhH\nunRpa12wWQgfFs7xSscZHT6a4KBgq8MxgOjoaKKjo/O0zXxLVKraIattInJCRKqq6nERqQacdFLs\nCLbEkaqGfR1AVvWzqwPwMbBbVSemWXcY2KSqyUCMiOzBlrh+yRhQ2kRlFDEtWsCqVRARQeS6dZk2\nRxZ8RLmWlAQnT8LmzVCt2j/ro6LWM2LEavbvf92xbv9+29+X7pSs4pPiWX5gOWcvnOX006d5Lvw5\nenXrhRSye4eeJuMf8S+/nPvR6a26frEUCLO/DwOWOCmzBWggIkEiUgJbJ4mlOdRfCvQVkRIiUgfb\nZb3NACLyGlAWeCrDfpYAIfYylYCGwIHcHJxRCJUrBzffbHUUeapECduoT2mTFMDEiWvSJSmA/ftf\nZ9KktQUYXfYuJFzg3i/uRRBS6qWw5V9bCFscRsveLVm4dCHmUZLCxapE9RbQwX720t6+jIhUF5Eo\nAFVNAoYBq4EdwDxV3ZldfVXdAcy3l18JDLVfGqwBjAEaA1tF5FcRGWyvsxo4LSJ/At8CI1X1bL5/\nAobhphISnF9oiY93j5tXJ+JOEDIzhCaVmtAkoIltpcDloMtsumkTg98dzKNPPGqSVSFiyaC0qnoG\nuMfJ+qNAlzTLK7ElHJfq27e9AbyRYd1hsknKqvoM8IyL4RuGx0lOtg1HWKZMzmVLlkxyut7HJzmP\no7o+e8/s5f4b7ueFti/QbkE720qFUrGluDnuZkaNHEXPrj3NJcBCpPB0XTKMvDR3rm223kLg9Glb\n/4+333at/PDhHalXL12fJ+rVG0NERJa3nQtUm1pteDH4xdQRDygVU4oWf7Zgds/ZbJy/0dynKoTM\nNB+GkdHEifC//0FoKJQsmX5bUJDzjhNBQfkf13X45Rfo3Rt69YJx41yrk9phYtKkF4mPL46PTzIR\nEaFu1ZEiVd2ydRnecbg5gyrkzFh/LjJj/RURixZBRIRt4iU3TT6uUIUpU2zJ6aOP4IEHrI7IKKo8\ndqw/w3BLP/wA//43LFvm0UkK4IsvbInqhx88N0klpyTz5KonWbF3hdWhGBYzZ1QuMmdUhdy+fdCm\njW3UidBQq6PJtatXbc9JlSpldSTX59LVS/Rf3J/z8edZ1GcR5X2cjltteABzRmUYeaV6dZg9u1Ak\nKbA9I+WpSerwhcPcNeMuyvuUZ1X/VSZJGeaMylXmjMow8t8vR3+hx7weRDSPYFSrUaaDRCFgzqgM\no4j780+49164eNHqSPJGiqYwMXQiz7Z+1iQpw8EkKsPwQKrwyScQEgIPPujag7ye4I7AO8y08UYm\n5jkqo+hRhQ8/hMGDPfJGzoULts6J27fDunXQpInVERlG/jJnVEbRogrPPmvrOOGBU9nGxcHtt0PZ\nsrZRzz05SV1MKCTXK418ZxKVUbS8/rptuo6VKz3yelmZMjB/PkydCr6+Vkdz/X46/BONP2zMjr93\nWB2K4QFMojKKjg8+gFmzYO1aqFjR6miuW9OmVkeQO5/++in3zb2PKV2n/DP6uWFkw9yjMoqGlSvh\nvfdg/Xqo6mziaSO/JSYn8vTqp1lzYA3rB63nhko3WB2S4SHMGZVRNLRvb0tStWtbHYlL4uLgscdg\n0yarI8k7jy17jAPnDrDp0U0mSRnXxDzw6yLzwK9RUDZsgLAwCA62DeTugbfSnDp84TDVylSjeDH3\nmIDRKBh58cCvSVQuMonKyG8JCfDSS7YOiVOmQPfuVkdkGLmXF4nK3KMyCidV8KCRDVRtkxv6+cG2\nbVC5stURGYb7MPeojMJn9Wro08fqKK6JCHz6KSxe7PlJavep3by9wcXphA3DBZYkKhGpICJrRWSP\niKwREafDI4tIqIjsEpG9IvKcK/VFZLS9/C4R6Whf5ysiUSKyU0S2i8ibacrXEpHvRGSriGwTkXvz\n89iNfLZiBQwYAE8+aXUk16x2bY86CXRq4Y6F3DXjLir4VrA6FKMQseQelYiMB06p6nh7AvJX1ecz\nlCkO7AbuAY4APwMPqerOrOqLSBNgDnAHEAh8DTQAfIDmqrpORLyBb4A3VHWViHwM/KKqU0WkMbBC\nVes4idnco3J3y5bBo4/C0qXQooXV0WQpOdn23+KFqE9BfFI8z6x+hlX7VzHvgXncXv12q0My3IQn\nj55+HzDL/n4W0MNJmebAPlWNUdVE4Eugew71uwNzVTVRVWOAfUALVb2iqusA7G1txZbIAFKAcvb3\n5bElRcPTLF5sS1JRUW6dpHbtss3POG+e1ZHknZhzMdz5yZ2cunKKrUO2miRl5DmrElUVVT1hf38C\nqOKkTCBwKM3yYf5JLlnVr24v56wOAPbLhN2wnVUBRAL9ReQQEAVEXOvBGG5gzRrbQ723u+ePZHIy\nvPOOLUn17w99+1odUd7x9/Hn6ZZP82WvLynnUy7nCoZxjfKt15+IrAWcDQEwNu2CqqqIOLumlnGd\nOFmXXf1M7YiIFzAX+MB+xgXQD5ihqhNE5E7gc+BGZw1FRkY63oeEhBASEpLNbo0C9b//WR1Bln7/\n3XayV7q0bSDZunWtjihvlfMpx8BbBlodhuEmoqOjiY6OztM2rbpHtQsIUdXjIlIN+E5Vb8hQ5k4g\nUlVD7cujgRRVfTur+iLyPICqvmWvswoYp6qb7MufAhdU9ck0+9kOdFLVI/bl/dguF57KEI+5R2Vc\nl969bTPcDx7s+Z0lDONaefI9qqVAmP19GLDESZktQAMRCRKREkAfe73s6i8F+opICRGpg60jxWYA\nEXkNKAs8lWE/B7F12MDemcInY5IyjNxYsAAeecTzk1RySjIf//Ix8UnxVodiFDFWJaq3gA4isgdo\nb19GRKqLSBSAqiYBw4DVwA5gnqruzK6+qu4A5tvLrwSG2i8N1gDGAI2BrSLyq4gMtrf1DPCYiPyG\nrcdgagI03FHqpIeFZe51D3Hw/EHunn03X/zxBRcSLlgdjlHEmCGUXGQu/bmBpKR/prZdscKtpupQ\nhS+/hLZtITAw5/KeZM4fc3hy1ZM83fJpRrUaZcbqM66JGULJKDquXLF1lUtIgG++cauRWvfsgaFD\n4dQp+Ne/Ck+iSkhKYPDSwfxy9BdW9V/FrdVutToko4gyicpwO5Hh4RAT88+KxETbWVTFikTu2gUl\nSlgVGlFR65k4cQ0JCV54eycRENCRNWvaMnYsRESAlwd+owZFDKJLhy706tYLSXMjrUTxEoTUDmFa\nt2mU8i5lYYRGUeeBXyuj0IuJIXLdukyrI5s2tTxJjRixmv37X3esK116LJMmwaBBbS2LK7cOXDhA\n2OIw/jv7v4wcONKRsESEx257zOrwDMMMSmt4EIu7zU2cuCZdkgK4dOl15s1ba1FEeUNEuBx0mU03\nbSJscRgte7dk4dKFmHuyhrswicowXJSQ4PwCRHy8Z3cuSE6xDz4oOBLW4HcH8+gTj5pkZbgFc+nP\ncD9XrlgdgYMqxMeDry+ULJnktIyPT3IBR5V3Vuxdwc9Hf4Z6gEKp2FLcHHczo0aOomfXnunuWRmG\nVQZIMAQAABuGSURBVMwZleE+kpNh1Cj44w+rIwFsQx916AAvvGBbHj68I/XqpRsBjHr1xhAR0cGC\n6HLnRNwJ+i7sS8TKCBpVbESpmFK0+LMFs3vOZuP8jZk6VhiGlcwZleEeLlyAhx+GS5ege3cijx3L\nXCYoqEBCOXkSXnwRliyx/fff/7at79LF1mFi0qQXiY8vjo9PMhERoY71nkBVmfHbDJ7/+nkGNR3E\np90/5Ym9T/BSx5fMGZThtswDvy4yD/zmo5gY6NYNWrWCyZPB29uSMBIS4IMPYPx4GDjQlqT8/S0J\nJV/sPb2Xfy//NxcSLjCt2zSaVWtmdUhGEeDJY/0Zhs26ddCyJTz2GEyZYkmSUoX586FxY/jxR9i4\nEd57r/AkqSuJV3g5+mVaTm9J14Zd+enRn0ySMjyKufRnWEMVJk2C11+Hzz6Djh0tCSM6Gp591nZ7\n7JNPoH17S8LIN1F7ohi+ajjNqjZj67+3UqtcLatDMoxrZhKVUfCuXLHd+Nm2zXb6YsEETX/8Ac8/\nDzt32nJlnz5QrBBdX4g5F8OTq55kx987+KjzR3Sq38nqkAzjuhWir6bhEWJjbdPcJiXZrrMVcJI6\neBAGDYJ77rGdxO3cCQ89VHiSVHxSPK+tf43bP76d5oHN+eM/f5gkZXi8QvL1NDzC8uXQvLmtd98X\nX9imvC0gx4/DiBHQrBlUr24bSHbECChZssBCyFeqyoI/F9Dkwyb8cuwXtgzZwpi7xlDSq5AcoFGk\nmUt/Rv5LSrI9jDRnDixaBK1bF9iuz5yx9eL7+GNbT74dO6BKlQLbfYHYcnQLT61+iosJF5l+33Ta\n1WlndUiGkadMojLy19Gjtmtrvr7wyy8QEFAgu71wASZMgIkToVcv2+2wmjULZNcF5siFI4z5dgxr\n96/l1XavEt403MwVZRRK5tKfkX+WLYNbb7XdEFqxokCS1Pnz8OqrUK8e7N0LmzbZzqYKU5K6mHCR\nyOhIbplyCzX8arB72G4eufURk6SMQsucURl5Lz7eNhTSsmWwcKGt80Q+O3fO9rDu5Mlw772wYQM0\napTvuy1QCUkJTNkyhTc3vEnHeh3ZMmQLQeWDrA7LMPKdJWdUIlJBRNaKyB4RWSMi5bMoF/r/7Z15\nfFXVtce/KwkEAgRknklEEVIQkIJKK0SwgA8cGKTV1wros4MtiIJVQZ95rX1WX2urWJyKIFUrFmtF\naJExKBURlSACYQgJhCmMIQmRkGG9P/YJ3iQ3IcDNvZewvp/P+XDOnu7vnLu5K3uftdcWkVQR2S4i\nD1Wnvog84pVPFZEhPumLRSRFRL4SkRdEJMJLjxaReV6dT0SkU03ee61n0ybnMJGVBevX17iROnoU\n/vu/4bLLnEPhmjUwd27tMlLFJcXM3TCXK56/gqU7l7LkR0uYO3KuGSnjoiFUU38PA0tVtQuw3Lsu\ng4hEAs8Dw4AE4HYR6VZVfRFJAL7vlR8GzJRvgpeNUdVeqtodaAHc5qXfDRxR1cuBPwBPBfpmLwqK\ni+H3v4fEROdON29ejYZ22LsXpkxxBmrfPvj0U3j1VXddW1BVFmxdQM8Xe/LS5y/xl5F/YeEdC7my\n1ZWhlmYYQSVUU383AwO989eAZCoaq37ADlXNABCRt4BbgC1V1L8F+KuqFgIZIrIDuBr4RFXzvHbq\nAHWBEh8tj3vn7+CMo3E2pKfD+PEu2sTatTW6NmrrVvi//3POg+PH104nCVVl0fZFJCUncar4FE8O\nfpIRXUZYwFjjoiVUI6pWqprlnWcB/hyG2wGZPtd7vLSq6rf1yvmrg4h84JXPAeaX/xxVLQKOi0jT\nc7iniw9VeOUVN9V3002wcmWNGal162DMGLjuOujY0TlKPPNM7TJSqsr7W9+n7yt9mb5iOo989xFS\nfprCTVfcZEbKuKipsRGViCwFWvvJKrOhj6qqiPgLS14+TfykVVW/QjuqOlREooE3gMHAsirqGVWR\nlgY//rHzA1+5Erp3D/hHFBfDggXOIGVmwuTJ8NprQV0nHBRUlYXbFpK0KomikiIeH/g4t3a9lQgx\np1zDgBo0VKpa6W5yIpIlIq1V9YCItAEO+im2F/D9e7m9lwZQWf2q6pTqKhCR93DThMu8/I7APhGJ\nAhqr6lF/upOSkk6fJyYmkpiYWNkt1l6Ki5173f/+rwuWN3kyRAW2G+XlwezZ8Mc/Oo/2KVNg5MiA\nf0zIKSwuZN6meTz976eJkAgeH/g4t3S9xQyUcUGTnJxMcnJyQNsMyX5UIvI0zoHhKRF5GGiiqg+X\nKxMFbMWNfPYBnwK3q+qWyup7zhRv4t5vtcMZosuAGCBWVfd77b4BrFLVmSJyL9BDVX8mIj8AblXV\nH/jRbPtRrV/vgsk2aOCm/ALsuZCeDjNnOiN1/fXwwANuB5DaxolTJ5i1fhbPrHmGuCZxPPSdhxh2\n2TCb3jNqJYHYjwpVDfoBNMUZkW3AEpyhAfeOaZFPuRtxxmoH8MiZ6nt507zyqcBQL60lztBtADYC\nzwIRXl408DawHfgEiKtEs160ZGerTpyo2rKl6p//rFpcHLCmi4tVFy9WHTFCtVkz1SlTVNPSAtZ8\nWHHoxCF9fOXj2uLpFjpq3ij9JPOTUEsyjBrH++08L5thO/xWk4tyRKUKb70FU6fC8OHw5JPQrFlA\nms7Odu+b/vQnN0D7xS9cpKWYmIA0H1akHEhhxtoZ/D3174zpNoap/adyRfNatNDLMKogECOqWjbr\nbwSML75w759yc110iQDMwam6Bbkvvwz/+IeLIDF7ttuBvrbNehWVFPFe6ns89+lzpB1N496+97Lt\nF9to0SA4sQ4NozZhI6pqUptGVEnjx0NGRsWMuDiSfvtbmDYN/vUvFzRvwgSIrDqG3KJFH/Lcc0so\nKIgiOrqISZOGMHz4gNP5R4+6TXxffhkKC52z4J13QsuWgb2vYDBh4gSGf284o28a7fedUlZeFrNT\nZjNz3Uw6Nu7IpKsnMbLrSOpE1gmBWsMIPTaiMs6NjAySVq2qkJyUkeHczO++262sjY09Y1OLFn3I\nffd9QFrab06npaVNp7gY6tUbwJw5Lh7tiBHOUWLAgAt79LQzZyfj3h3H7+b+jql3TmX0TaNRlKVp\nS3nli1dYtnMZI7uN5N3vv0uftn1CLdcwagVmqIxvyM93sYjOYtHuc88tKWOkANLSfsPYsY/RvfsA\nxo2DGTMC9mor5IgI+XH5rNW1jHt3HJOfn0xBXAHtr2rPj/v8mFk3z6JxvcahlmkYtQozVMY3JCSc\ndWSJggL/XahHj0jWrQuEqPCiuKTYnQjkx+WT3ymfBisacFXUVfz0Jz81F3PDqAHMUF1sFBW5fdnP\nk+xsePdd2LixyG9+s2bF5/0Z4UJxSTHL05fz+pevs2bPGugMKMTsiqFHXg8efPBBRo0YZUbKMGoI\nWwJ/Fjzx4ROkHk4NtYxzo6DAudglJMD+/efURF4evP22ixLRqRO89x78138N4dJLy0TFonPnaUyc\nWGlgkguCEi3h37v/zf2L76fDHzowfcV0+rTpQ9+2fYnJiOHqTVczd9Rc1ry9plLHCsMwAoONqM6C\nQycOccPcG2hSrwm3JdzGmIQxJLRICIsfqUo9+dq2Jal3bxePqHt3eOklmDOHpF27yhQ7ciSbz7cd\nJTkxqYzn3rFjbv/Dd95xIf3694exY53Na9IEYAADBsCMGY9x8mQk9eoVM3HisDJef+FEVV57RSVF\nfLTrI+Zvns+7qe/SLKYZY7qNYfmdy+nWwu0wk/JGClOHTLURlGEEEXNPryal7uklWsInez5h/ub5\nzN88nwZ1G3Bzl5sZ3mU4/Tv0JyoiNLY/KTHRvydfZCRJY8fCL38JvXr5revPc69Fi+m0bz+UtLQB\nDBoEo0Y5z70a3GIqKAwcN5DPIj6jR24Ppt45laFDh7IifQULty3kva3v0aFxB8Z0G8PohNF0adYl\n1HIN44InEO7pZqiqib91VKrKun3rWLhtIYu2LyIjO4MhnYcw/PLh3HjZjTSLCZ6rW6WGql8/ktau\nrbLu0KGPsmTJExXSe/Z8jNWrf03DhgGTGXISxyeyKn4VKETsjIDt0O3abkwYM4FR3UYRf0l8qCUa\nRq3C1lGFGBGhX7t+9GvXj19d/yv25uzln9v/yfzN87l30b0ktEhgcPxgBsUPon+H/tSvU/+cP6vK\nRbpPPQW7d/utl7I1i6FDH62wCPfIEVi+HD74AFau9N8NmjSJDGsjdabFt6UcyT/Cql2rWJG+grV7\n1kI8IFDSuQQuhd0rd7P55GYe+NMDwRNvGEa1MUMVQNrFtuOePvdwT597OFl0kjWZa1ievpxHVz7K\nxqyN9GvXj8Hxg7k+/nr6tOlDdFR09RuvbJHuV185r4Zo/21lH49j1ZIn2LFjOl99Bbm5A1iyBFJT\nYeBA+N73YNu2Ilavrli3Xr3w9tzzt/hWRMgpyGH17tWsSF/BivQV7Di6g+90/A6D4gaR0CKBL/ii\nrNfeVPPaM4xwxqb+qsn5hlDKKcjhw10fsiJ9BckZyWw9spWerXrSv0N/+nfoz7Xtr+WliY9UOmqq\nzFDdVa8pR/vfRYeDS5nx1YYK+YkMZBXJAMTGPsbPf/5rhgxxoftKbZu/d1SdO0/j2WeD7xRR3VES\nlJ3Gq5tel8Z7GlO/a30Otz1Mv/b9To9m+7btezqE0el3VHk9ePBOM1CGUdPYO6ogEuhYf3mn8li3\ndx0fZ37Mx3s+Zk3mGvTY1wxOP0nv/dD7APTeD23yIOnKK+HwYZL27avQTqkh6t7wSvq2iEC1CZmZ\nGRQVxwGQQRy7mAPAwIFJJCcn+dWzaNGHzJix1Mdz73sh8dwr7+zga7BKtIS0o2mkHEgh5UAKL/zu\nBY5dc+ybygoNVjRgTMIYZr8w268BmjBxAiOGjDADZRhBwgxVEAmEoarqPVOfMeN5dtId3NVwP+tb\nw/o2sL411CmBRociaZnXgLt35tD1MHQ9DE2/dlV9R0yNGz/GhAm/Jjn5UVJSKjpHDB36GIsX//q8\n7qE6nM2oqDy+o6TojGjaHGjDFddcQW6HXDYe3EjT+k3p1boXvVr3Yv7M+Wz61qay03g2SjKMsMKc\nKS40Kpm+m3ToKPOXnKLD/ijuAO7Y6NIV2BMLkwd2ZW+dfFZ1yuHFb0Nqc6hf6AzWtiNb4fgTkB1H\nXNwe7k/azfUfDeKBydMrTOVNnDgsKLdZ2bsjX04WnWT38d3sPr6bXdm72H18N9uPbuezfZ+ddnYo\niC8gIy6D/cv2Myh+EOkvpZfxpFw5eyUxGWagDKO2Y4YqDGi8eSO30ZhXKfsjK0CHHMhd3JyolnEQ\n2ZF+jaDNnp0cLGlHdvN8TjWrD03y4PJF7IpbzbWzlnDoxCEuubsZjY+8RtTJhtQvieHbvbqzs/kG\n5n21n6b1mxIbHUtsdCyNohsRGx1Lw7oNiZBzC1RSWFxI7qlccgtyyT2VS05BDvndXODWO965g+Yz\nmnPF1VcQ0y2Gg/kHyTyeybGTx2gf256OjTvSqXEnOjbuyLDLhpHaLJX1rC87SnrIvxG6NPZSJg2Z\nZAbKMGo5Zqhqkpwc2LIFNm92x4aKzg4AayM78kTxRwwkEajoZn7ttfA/q+acvi7j/JDu0jp3nsaz\nE37G8OEDKCgqYE/OHrJOZJGVl8XBEwfJOpHF1iNb+XD3hxz7+thpg1J65BfmUy+qHnUi6lAnsg5R\nEVFlzku0hKKSogrH14VfU1RSRKPoRjSq24hG0Y3IPJbpRAkUXlrI/vj9HFt+jO/u/C4znppBxyYd\nadWgFZERFfe5mlV3VrVHSbNnzD6bb8MwjAsUM1TngqrbEuPgQcjK+ubYtQvNyKBoRwakpyM5xznS\noiu7GyaQSje2f90eyK7QXN16wAnn+JDok970knSuvDIeiYsrU77UyaGysEXRUdF0btqZzk07V/uW\nSrSE/MJ8CosLKSoporCkkMLiQgpL3HWkRBIVEVXmiIyIpH5UfepF1StjTBI/TWQVq8qOin5Zvak5\nGyUZhlGekDlTiEhTYB7QCcgAxqpqhV9xERkG/BGIBP6sqk+dqb6IPALcBRQDk1R1iZe+GGiNM9Af\nAT9X1RIReQC4GygCDgF3qWqZoY2IaEHrDkheLpH5uZRE1uFETEuOR7fkUGQr9hW3YvupTmzKi+NA\nvTgK2sQR06U9neIjiI93Hub//k0iv/+i4juqid178q+vh4eFe3ggMBdwwzBKuaC9/kTkaeCwqj4t\nIg8Bl6jqw+XKRAJbgRuAvcA64HZV3VJZfRFJAN4E+gLtgGXA5aqqItJQVfO8tucDf1PVeSKSCHyi\nqidF5KdAoqr+oJwWHXxZBtHNGxHTqhGXtKxD8+bQvDm0awdt235z1K8kAEVVXn99b7vrnNzDk5OT\nSUxMPGO5YDJs5DDuueuesDJQ4ficTFP1CUddpql6XOhefzcDA73z14Bk4OFyZfoBO1Q1A0BE3gJu\nAbZUUf8W4K+qWghkiMgO4GqcISo1UnWAukAJgKom+3zmWuCH/gQv297pXO7zNElz5lSZfy6jp3Ds\nmNf0vIbRN40OtYwyhONzMk3VJxx1mabgEcr9qFqpapZ3ngW08lOmHZDpc73HS6uqfluvnL86iMgH\nXvkc4B0/n3k38M/q34ZhGIZRk9ToiEpEluLeCZWnzE573rScvznI8mniJ62q+hXaUdWhIhINvAEM\nwk0Nlur9IXAVcH8VbRmGYRjBRFVDcgCpQGvvvA2Q6qfMNcBin+tHgIeqqo+b/nvYp85i4Go/bf8I\nmOFzfQOwGWheiV61ww477LDj7I/ztRehfEe1ABgHPOX9+w8/ZT4DLheROGAf8H3g9jPUXwC8KSLP\n4Kb8Lgc+FZEGQKyq7heRKGAEsApARHoDLwJDVfWwP7Hn+zLQMAzDODdC7Z7+NtARH/dyEWkLvKKq\nw71yN/KNe/osVX2yqvpe3jSce3oRcJ+qfiAiLYGFQDTu3dwK4H7PPX0p0B044Mnbpaq31vAjMAzD\nMKqBBaU1DMMwwppQev2FDSIyTERSRWS7tybLX5nnvPwN3lRhtesGU5OIdBCRlSKySUS+EpFJodbk\nkxcpIutF5P1w0CQiTURkvohsEZHNInJNmOi63/vuNorIm57zT41rEpGuIrJGRE6KyJSzvZ9gagpl\nP6/qOXn5Qe/nZ/juQtbPz6Cr+v08VM4U4XLgphR3AHFAHSAF6FauzH8A//TOS9dkVatuCDS1Bnp5\n5w1xC6ZDqskn/wGct+WCUH933vVruCgk4DxgG4daF+696k4g2rueB4wLkqYWwLeBJ4ApZ1M3BJpC\n2c/9agpxP69UU4j7eWXf31n1cxtR+SwqVrdIuHRRsS83475sVHUt0EREWlezbjA1tVLVA6qa4qXn\n4RZHtw2lJgARaY/7cf4zECjHlHPWJCKNgetU9VUvr0hVj4dal5cXBcSIc/qJwUVlqXFNqnpIVT8D\nCs/hfoKqKZT9vIrnFLJ+XpmmUPfzqp4VZ9HPzVBVvaj4TGXaVqNuMDW19y0gzluyNy7aRqg0lZb5\nA/AgXjSQAHE+zykeOCQis0XkCxF5RURiQqyrnaruBX6PC6O/D8hW1WWcP9XRVBN1a7zdEPTzqghV\nP6+MUPdzv5xtPzdD5fz8q0Mw3dPPVdPpeiLSEJiP83rMC6EmEZERwEFVXe8nPxSaFPfX3FXATFW9\nCjhBxRBewdaFiFyCG23F4f4Qaigi/xlETYGuW6PthrCf+9MS6n7uj3Do5xU4235uhsoNNzv4XHeg\nbAgmf2Xae2WqUzeYmvbC6ViG7wCvq6q/9WnB1tQfuFlE0oG/AoNEZG6INe0B9qjqOi99Pu4/dCA4\nH103AOmqekRVi4C/455fMDTVRN0aazeE/bwyQtnPKyPU/bwyzqqfm6HyWVQsInVxi4oXlCuzALgT\nwPOYyVYXZ7A6dYOqSUQEmAVsVtU/BkDL+Wo6oKrTVLWDqsYDPwBWqOqdIdSUpaoHgEwR6eKVuwHY\nFABN56ULNxVyjYjU977L0ogpwdBUSvnRQCj7uV9NIe7nfjWFuJ9XpinU/dyvLmAXZ9PPA+H9caEf\nwI04r6EdwCNe2k+An/iUed7L3wBcVVXdUGoCvoubH08B1nvHsFA/J5/8gQTIGyoA311P3NYxG3B/\n0QXEGyoAupJwzgEbcQ4XdYKhCedJlwkcB47hjGbDUPbzyjSFsp9X9ZxC1c/P8N2FrJ+fQVe1+7kt\n+DUMwzDCGpv6MwzDMMIaM1SGYRhGWGOGyjAMwwhrzFAZhmEYYY0ZKsMwDCOsMUNlGIZhhDVmqAwj\niIhIJxG5/cwlA/JZySLS5wxlJotIfZ/rRSISW/PqDKP6mKEyjOASD9zhL8OLIh1IlDPHY7sPF7na\nVVAdrqo5AdZhGOeFGSrDCAAi8kMRWettmPeiiFwtbkPEaBFp4G0Q9y3gt8B1XrnJIjJORBaIyHJg\nqVd2mYh8LiJfisjNXvtx3gZ1r3ub3/2tdCQkIoO9yNhfisgsL5xNeX0zRWSdpyPJS5uECwi60vt8\nRCRDRJp65w+I29Ruo4jc56Nji4i87LX1gYjUq/knbFzMmKEyjPNERLoBY4H+qtobKAa64OKePQE8\nBfxFVTcBDwEfqWpvdTHqBLdFxWhVvR44CYxU1T7AINxWCKV0Af6kqglADnCvZyRmA2NV9UpctOyf\n+ZE5XVX74sLpDBSR7qr6HG6LhURVHeyVU++e+gDjcXsOXQPcIyK9vDKXAc+rancgGxh9rs/OMKqD\nGSrDOH8GA32Az0RkvXcdD/wKGILb4fRpr6y/LUeWqGq2dx0BPCkiG4ClQFsRaenlZarqGu/8dVy8\nuy64KNQ7vPTXgAF+NH5fRD4HvgC+BSRUcT/itf13Vf1aVU/gYsRd5+lNV9UvvbKf47ZqMIwaI9Bz\n4oZxsfKaqk7zTRCRNkAD3Jbd9YH8Sur6pv8n0BwXpLbY2zKidGrN932T4P/9k789ruKBKcC3VfW4\niMz2abMytFxbvp9X4JNejLs3w6gxbERlGOfPcmCMiLQAEJGmItIJeAl4FHgTN/0HkAs08qlb3rDE\n4jbfKxaR64FOPnkdvS1BwDlkfISLXB0nIp299B8ByX7aPAHkiNvu/kafvFwv3xf12r7V24ahAXCr\nlxbMDUQNA7ARlWGcN6q6RUQeBZaISARQCLwHFKjqW17axyKSCKwGikUkBZiD2/rAd2T0BvC+iHyJ\n2+9ni0/eVuDnIvIqbk+hF1S1QEQmAH/zvAY/BV4sp2+DNyWZittyYbVP9svAYhHZ6/OeClVdLyJz\nvPYAXvHaiaPiSM62YDBqFNvmwzAuADwD8b6q9gixFMMIOjb1ZxgXDvZXpXFRYiMqwzAMI6yxEZVh\nGIYR1pihMgzDMMIaM1SGYRhGWGOGyjAMwwhrzFAZhmEYYY0ZKsMwDCOs+X8LgcnszO/02gAAAABJ\nRU5ErkJggg==\n",
      "text/plain": [
       "<matplotlib.figure.Figure at 0x1131084d0>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAaoAAAEZCAYAAADG0WEtAAAABHNCSVQICAgIfAhkiAAAAAlwSFlz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\nx3EcJ9f8H9WUKxUwCJkxAAAAAElFTkSuQmCC\n",
      "text/plain": [
       "<matplotlib.figure.Figure at 0x113108490>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "L = 128\n",
    "filling = 0.875\n",
    "corr_type = utils.Averaged()\n",
    "\n",
    "all_extraps = []\n",
    "all_extraps.append((1., utils.Extrapolation('variance', deg=2, num_points=6)))\n",
    "all_extraps.append((1e4, utils.Extrapolation('truncation', deg=2, num_points=6)))\n",
    "all_extraps.append((200, utils.Extrapolation('bonddim', deg=2, num_points=6)))\n",
    "\n",
    "markers = 'os>v*'\n",
    "colors  = 'brgk' \n",
    "\n",
    "for at_x in [66,34,21]:\n",
    "    figure()\n",
    "    for i,(scale_factor,bond_dim) in enumerate(all_extraps):\n",
    "        d, props = load.extrapolation('densdens', L=L, filling=filling, bond_dim=bond_dim, at_x=at_x, correlation_type=corr_type)\n",
    "\n",
    "        fit_coeff = props['fitted_coeff']\n",
    "        xfit = linspace(0,max(d[:,0]))\n",
    "        yfit = polyval(fit_coeff, xfit)\n",
    "        \n",
    "        sel = np.ones(len(xfit), dtype=bool)\n",
    "        if 'fit_cut' in props:\n",
    "            fit_cut = float(props['fit_cut'])\n",
    "            sel = xfit <= fit_cut        \n",
    "        plot(scale_factor*xfit[sel], yfit[sel], '-', color=colors[i])\n",
    "        plot(scale_factor*xfit[-sel], yfit[-sel], '--', color=colors[i])\n",
    "        \n",
    "        plot(scale_factor*d[:,0], d[:,1], markers[i], color=colors[i], label=str(bond_dim))\n",
    "    legend(loc='best')\n",
    "    title('x={}'.format(at_x))\n",
    "    xlabel('extrapolation')\n",
    "    ylabel('N')"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## Fig. 8, 10 : Results with reference decay"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 6,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "## FIT `fit_func` ##\n",
      "# L      : 32.0\n",
      "# fill   : 0.875\n",
      "# nholes : 4.0\n",
      "K_rho : 1.22718496836\n",
      "-- n0 : 1.73197725941\n",
      "-- A : 0.234147300397\n",
      "-- alpha : 0.613592484182\n",
      "## FIT `fit_func` ##\n",
      "# L      : 48.0\n",
      "# fill   : 0.875\n",
      "# nholes : 6.0\n",
      "K_rho : 0.947914220961\n",
      "-- n0 : 1.73700008063\n",
      "-- A : 0.155143954703\n",
      "-- alpha : 0.473957110481\n",
      "# Discard L=64, n=0.875, tperp=1.0, M=1200 : middle density not symmetry, delta=6.06578743847e-05\n",
      "## FIT `fit_func` ##\n",
      "# L      : 64.0\n",
      "# fill   : 0.875\n",
      "# nholes : 8.0\n",
      "K_rho : 1.05040831464\n",
      "-- n0 : 1.74052419043\n",
      "-- A : 0.184392511003\n",
      "-- alpha : 0.525204157322\n",
      "# Discard L=80, n=0.875, tperp=1.0, M=1600 : middle density not symmetry, delta=7.58018820748e-05\n",
      "## FIT `fit_func` ##\n",
      "# L      : 80.0\n",
      "# fill   : 0.875\n",
      "# nholes : 10.0\n",
      "K_rho : 1.09498021525\n",
      "-- n0 : 1.74199497102\n",
      "-- A : 0.200577946778\n",
      "-- alpha : 0.547490107626\n",
      "# Discard L=96, n=0.875, tperp=1.0, M=1200 : middle density not symmetry, delta=5.41602952064e-05\n",
      "## FIT `fit_func` ##\n",
      "# L      : 96.0\n",
      "# fill   : 0.875\n",
      "# nholes : 12.0\n",
      "K_rho : 1.13135345575\n",
      "-- n0 : 1.74355742205\n",
      "-- A : 0.214859066248\n",
      "-- alpha : 0.565676727876\n",
      "# Discard L=128, n=0.875, tperp=1.0, M=1200 : middle density not symmetry, delta=0.000342441878925\n",
      "# Discard L=128, n=0.875, tperp=1.0, M=1600 : middle density not symmetry, delta=9.85828687521e-05\n",
      "## FIT `fit_func` ##\n",
      "# L      : 128.0\n",
      "# fill   : 0.875\n",
      "# nholes : 16.0\n",
      "K_rho : 1.24822522448\n",
      "-- n0 : 1.74511864553\n",
      "-- A : 0.271163391063\n",
      "-- alpha : 0.624112612242\n",
      "## FIT `fit_func` ##\n",
      "# L      : 160.0\n",
      "# fill   : 0.875\n",
      "# nholes : 20.0\n",
      "K_rho : 1.2456595843\n",
      "-- n0 : 1.74606203018\n",
      "-- A : 0.277686363488\n",
      "-- alpha : 0.622829792149\n",
      "# Discard L=192, n=0.875, tperp=1.0, M=1200 : middle density not symmetry, delta=0.000419147792396\n",
      "# Discard L=192, n=0.875, tperp=1.0, M=1600 : middle density not symmetry, delta=0.000151695858908\n",
      "# Discard L=192, n=0.875, tperp=1.0, M=2000 : middle density not symmetry, delta=7.75400161561e-05\n",
      "## FIT `fit_func` ##\n",
      "# L      : 192.0\n",
      "# fill   : 0.875\n",
      "# nholes : 24.0\n",
      "K_rho : 1.48845677881\n",
      "-- n0 : 1.74670106188\n",
      "-- A : 0.473421623987\n",
      "-- alpha : 0.744228389405\n",
      "M=inf t_perp=1.0 filling=0.8750  ->  Krho=1.165 +/- 0.039 :  R^2 0.9956\n"
     ]
    },
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "scripts/pyalps_dset/fit_wrapper.py:34: FutureWarning: comparison to `None` will result in an elementwise object comparison in the future.\n",
      "  if x == None: x = np.arange(y.shape[0])\n",
      "scripts/density.py:139: RuntimeWarning: invalid value encountered in power\n",
      "  return A * np.cos(2*np.pi*kk*x + shift) / ((2*L_eff/np.pi) * np.sin(np.pi*x/L_eff + shift2))**alpha + n0\n"
     ]
    },
    {
     "data": {
      "text/plain": [
       "<matplotlib.text.Text at 0x111c5afd0>"
      ]
     },
     "execution_count": 6,
     "metadata": {},
     "output_type": "execute_result"
    },
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAYUAAAEWCAYAAACJ0YulAAAABHNCSVQICAgIfAhkiAAAAAlwSFlz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\nAABJRU5ErkJggg==\n",
      "text/plain": [
       "<matplotlib.figure.Figure at 0x111c39e50>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "filling = 0.875\n",
    "corr_type = utils.Averaged()\n",
    "\n",
    "system_sizes = []\n",
    "system_sizes.append(32)\n",
    "system_sizes.append(64)\n",
    "system_sizes.append(80)\n",
    "system_sizes.append(96)\n",
    "system_sizes.append(128)\n",
    "system_sizes.append(160)\n",
    "system_sizes.append(192)\n",
    "\n",
    "figure()\n",
    "## Plot correlations\n",
    "for L in system_sizes:\n",
    "    d, props = load_many_extrap('densdens', L=L, filling=filling, correlation_type=corr_type)\n",
    "    line, = plot(d[:,0], abs(d[:,1]), label='L='+str(L))\n",
    "    fill_between(d[:,0], abs(d[:,2]), abs(d[:,3]), edgecolor='none', facecolor=line.get_color(), alpha=.4)\n",
    "\n",
    "## Reference decay\n",
    "class power_law:\n",
    "    def __init__(self, p, exponent):\n",
    "        self.exponent = float(exponent)\n",
    "        self.factor   = p[1] * p[0]**(-self.exponent)\n",
    "    \n",
    "    def __call__(self, x):\n",
    "        return self.factor * x**self.exponent\n",
    "\n",
    "xdecay = np.linspace(1,200)\n",
    "p = (18, 0.0006)\n",
    "Krho = load.krho(filling=filling, bond_dim=bond_dim)\n",
    "ydecay = power_law(p, -Krho)(xdecay)\n",
    "plot(xdecay, ydecay, '--')\n",
    "\n",
    "## Plot settings\n",
    "xlim(1, 120)\n",
    "ylim(1e-6, 1e-1)\n",
    "legend(loc='best', frameon=False)\n",
    "xscale('log')\n",
    "yscale('log')\n",
    "xlabel('r')\n",
    "ylabel('|N|')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 7,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "## FIT `fit_func` ##\n",
      "# L      : 32.0\n",
      "# fill   : 0.9375\n",
      "# nholes : 2.0\n",
      "K_rho : -2.07704625778\n",
      "-- n0 : 1.837844537\n",
      "-- A : 0.00277158780668\n",
      "-- alpha : -1.03852312889\n",
      "WARNING: Reducing fit range. Amplitude too small: 1.55520041289e-12 Very likely the fitting routine has problems converging the result.\n",
      "WARNING: Reducing fit range. Amplitude too small: 7.28239690773e-12 Very likely the fitting routine has problems converging the result.\n",
      "## FIT `fit_func` ##\n",
      "# L      : 48.0\n",
      "# fill   : 0.916666666667\n",
      "# nholes : 3.0\n",
      "K_rho : -2.28948953578\n",
      "-- n0 : 1.86271370437\n",
      "-- A : -0.000891264574556\n",
      "-- alpha : -1.14474476789\n",
      "## FIT `fit_func` ##\n",
      "# L      : 64.0\n",
      "# fill   : 0.9375\n",
      "# nholes : 4.0\n",
      "K_rho : 0.921179505132\n",
      "-- n0 : 1.86369364261\n",
      "-- A : 0.16738527464\n",
      "-- alpha : 0.460589752566\n",
      "# Discard L=80, n=0.925, tperp=1.0, M=1200 : middle density not symmetry, delta=5.68333242994e-05\n",
      "## FIT `fit_func` ##\n",
      "# L      : 80.0\n",
      "# fill   : 0.925\n",
      "# nholes : 5.0\n",
      "K_rho : -0.987740911604\n",
      "-- n0 : 1.86417665713\n",
      "-- A : -0.00402846772517\n",
      "-- alpha : -0.493870455802\n",
      "## FIT `fit_func` ##\n",
      "# L      : 96.0\n",
      "# fill   : 0.9375\n",
      "# nholes : 6.0\n",
      "K_rho : 1.17055405725\n",
      "-- n0 : 1.86478292415\n",
      "-- A : 0.24992373255\n",
      "-- alpha : 0.585277028627\n",
      "# Discard L=128, n=0.9375, tperp=1.0, M=1200 : middle density not symmetry, delta=0.000198257627827\n",
      "# Discard L=128, n=0.9375, tperp=1.0, M=1600 : middle density not symmetry, delta=6.03398584609e-05\n",
      "## FIT `fit_func` ##\n",
      "# L      : 128.0\n",
      "# fill   : 0.9375\n",
      "# nholes : 8.0\n",
      "K_rho : 1.29409364655\n",
      "-- n0 : 1.86889784658\n",
      "-- A : 0.307446649783\n",
      "-- alpha : 0.647046823273\n",
      "## FIT `fit_func` ##\n",
      "# L      : 160.0\n",
      "# fill   : 0.9375\n",
      "# nholes : 10.0\n",
      "K_rho : 1.26488836428\n",
      "-- n0 : 1.86903132904\n",
      "-- A : 0.286249531642\n",
      "-- alpha : 0.632444182139\n",
      "# Discard L=192, n=0.9375, tperp=1.0, M=1200 : middle density not symmetry, delta=0.000118921516437\n",
      "# Discard L=192, n=0.9375, tperp=1.0, M=1600 : middle density not symmetry, delta=0.000126511713679\n",
      "## FIT `fit_func` ##\n",
      "# L      : 192.0\n",
      "# fill   : 0.9375\n",
      "# nholes : 12.0\n",
      "K_rho : 1.43078803199\n",
      "-- n0 : 1.87081895582\n",
      "-- A : 0.401095499749\n",
      "-- alpha : 0.715394015993\n",
      "M=inf t_perp=1.0 filling=0.9375  ->  Krho=1.665 +/- 0.062 :  R^2 0.9973\n"
     ]
    },
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "/opt/local/Library/Frameworks/Python.framework/Versions/2.7/lib/python2.7/site-packages/scipy/optimize/minpack.py:421: RuntimeWarning: Number of calls to function has reached maxfev = 800.\n",
      "  warnings.warn(errors[info][0], RuntimeWarning)\n"
     ]
    },
    {
     "data": {
      "text/plain": [
       "<matplotlib.text.Text at 0x113687dd0>"
      ]
     },
     "execution_count": 7,
     "metadata": {},
     "output_type": "execute_result"
    },
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAYUAAAEWCAYAAACJ0YulAAAABHNCSVQICAgIfAhkiAAAAAlwSFlz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\nAElFTkSuQmCC\n",
      "text/plain": [
       "<matplotlib.figure.Figure at 0x1134d0210>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "filling = 0.9375\n",
    "corr_type = utils.Averaged()\n",
    "\n",
    "system_sizes = []\n",
    "system_sizes.append(32)\n",
    "system_sizes.append(64)\n",
    "system_sizes.append(96)\n",
    "system_sizes.append(128)\n",
    "system_sizes.append(160)\n",
    "system_sizes.append(192)\n",
    "\n",
    "figure()\n",
    "## Plot correlations\n",
    "for L in system_sizes:\n",
    "    d, props = load_many_extrap('densdens', L=L, filling=filling, correlation_type=corr_type)\n",
    "    line, = plot(d[:,0], abs(d[:,1]), label='L='+str(L))\n",
    "    fill_between(d[:,0], abs(d[:,2]), abs(d[:,3]), edgecolor='none', facecolor=line.get_color(), alpha=.4)\n",
    "\n",
    "## Reference decay\n",
    "class power_law:\n",
    "    def __init__(self, p, exponent):\n",
    "        self.exponent = float(exponent)\n",
    "        self.factor   = p[1] * p[0]**(-self.exponent)\n",
    "    \n",
    "    def __call__(self, x):\n",
    "        return self.factor * x**self.exponent\n",
    "\n",
    "xdecay = np.linspace(1,200)\n",
    "p=(20, 0.0008)\n",
    "\n",
    "Krho = load.krho(filling=filling, bond_dim=bond_dim)\n",
    "ydecay = power_law(p, -Krho)(xdecay)\n",
    "plot(xdecay, ydecay, '--')\n",
    "\n",
    "## Plot settings\n",
    "xlim(1, 120)\n",
    "ylim(1e-6, 1e-1)\n",
    "legend(loc='best', frameon=False)\n",
    "xscale('log')\n",
    "yscale('log')\n",
    "xlabel('r')\n",
    "ylabel('|N|')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 8,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "## FIT `fit_func` ##\n",
      "# L      : 32.0\n",
      "# fill   : 0.9375\n",
      "# nholes : 1.0\n",
      "K_rho : -0.339834968177\n",
      "-- n0 : 1.93572282771\n",
      "-- A : -0.0424279769931\n",
      "-- alpha : -0.169917484088\n",
      "Data not found for L=48, n=0.96875, M=extrap_bonddim_deg2_num6\n",
      "## FIT `fit_func` ##\n",
      "# L      : 64.0\n",
      "# fill   : 0.96875\n",
      "# nholes : 2.0\n",
      "K_rho : -2.94740462669\n",
      "-- n0 : 1.91504839476\n",
      "-- A : 0.000141451015957\n",
      "-- alpha : -1.47370231334\n",
      "Data not found for L=80, n=0.96875, M=extrap_bonddim_deg2_num6\n",
      "WARNING: Reducing fit range. Amplitude too small: 0.0 Very likely the fitting routine has problems converging the result.\n",
      "WARNING: Reducing fit range. Amplitude too small: 1.03628217119e-12 Very likely the fitting routine has problems converging the result.\n",
      "## FIT `fit_func` ##\n",
      "# L      : 96.0\n",
      "# fill   : 0.958333333333\n",
      "# nholes : 3.0\n",
      "K_rho : -2.86685143349\n",
      "-- n0 : 1.9309514869\n",
      "-- A : -5.79086728805e-05\n",
      "-- alpha : -1.43342571675\n",
      "# Discard L=128, n=0.96875, tperp=1.0, M=1200 : middle density not symmetry, delta=0.00129310249938\n",
      "# Discard L=128, n=0.96875, tperp=1.0, M=1600 : middle density not symmetry, delta=0.000144364999007\n",
      "# Discard L=128, n=0.96875, tperp=1.0, M=2000 : middle density not symmetry, delta=0.000576815380084\n",
      "## FIT `fit_func` ##\n",
      "# L      : 128.0\n",
      "# fill   : 0.96875\n",
      "# nholes : 4.0\n",
      "K_rho : 1.21706719888\n",
      "-- n0 : 1.93123591551\n",
      "-- A : 0.189216963885\n",
      "-- alpha : 0.608533599441\n",
      "WARNING: Reducing fit range. Amplitude too small: 3.13526982154e-13 Very likely the fitting routine has problems converging the result.\n",
      "## FIT `fit_func` ##\n",
      "# L      : 160.0\n",
      "# fill   : 0.9625\n",
      "# nholes : 5.0\n",
      "K_rho : 3.8468820514\n",
      "-- n0 : 1.93053826977\n",
      "-- A : -71.7820458817\n",
      "-- alpha : 1.9234410257\n",
      "# Discard L=192, n=0.96875, tperp=1.0, M=1200 : middle density not symmetry, delta=0.000509987930429\n",
      "# Discard L=192, n=0.96875, tperp=1.0, M=1600 : middle density not symmetry, delta=0.000191080692006\n",
      "## FIT `fit_func` ##\n",
      "# L      : 192.0\n",
      "# fill   : 0.96875\n",
      "# nholes : 6.0\n",
      "K_rho : 1.72288789831\n",
      "-- n0 : 1.9317844593\n",
      "-- A : 0.503089608577\n",
      "-- alpha : 0.861443949157\n",
      "M=inf t_perp=1.0 filling=0.9688  ->  Krho=2.392 +/- nan :  R^2 0.9142\n"
     ]
    },
    {
     "data": {
      "text/plain": [
       "<matplotlib.text.Text at 0x1132c6cd0>"
      ]
     },
     "execution_count": 8,
     "metadata": {},
     "output_type": "execute_result"
    },
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAYUAAAEWCAYAAACJ0YulAAAABHNCSVQICAgIfAhkiAAAAAlwSFlz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\nRU5ErkJggg==\n",
      "text/plain": [
       "<matplotlib.figure.Figure at 0x1134b8850>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "filling = 0.96875\n",
    "corr_type = utils.Averaged()\n",
    "\n",
    "system_sizes = []\n",
    "system_sizes.append(64)\n",
    "system_sizes.append(128)\n",
    "system_sizes.append(192)\n",
    "\n",
    "figure()\n",
    "## Plot correlations\n",
    "for L in system_sizes:\n",
    "    d, props = load_many_extrap('densdens', L=L, filling=filling, correlation_type=corr_type)\n",
    "    line, = plot(d[:,0], abs(d[:,1]), label='L='+str(L))\n",
    "    fill_between(d[:,0], abs(d[:,2]), abs(d[:,3]), edgecolor='none', facecolor=line.get_color(), alpha=.4)\n",
    "\n",
    "## Reference decay\n",
    "class power_law:\n",
    "    def __init__(self, p, exponent):\n",
    "        self.exponent = float(exponent)\n",
    "        self.factor   = p[1] * p[0]**(-self.exponent)\n",
    "    \n",
    "    def __call__(self, x):\n",
    "        return self.factor * x**self.exponent\n",
    "\n",
    "xdecay = np.linspace(1,200)\n",
    "p=(10, 0.003)\n",
    "\n",
    "Krho = load.krho(filling=filling, bond_dim=bond_dim, amplitude_points=2)\n",
    "ydecay = power_law(p, -Krho)(xdecay)\n",
    "plot(xdecay, ydecay, '--')\n",
    "\n",
    "## Plot settings\n",
    "xlim(1, 120)\n",
    "ylim(1e-6, 1e-1)\n",
    "legend(loc='best', frameon=False)\n",
    "xscale('log')\n",
    "yscale('log')\n",
    "xlabel('r')\n",
    "ylabel('|N|')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 2",
   "language": "python",
   "name": "python2"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 2
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython2",
   "version": "2.7.10"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 0
}


==> anc/hubbard_ladders_workflows/download_extracted_data.sh <==
#!/bin/bash

# Dataverse data
# http://dx.doi.org/10.7910/DVN/I5ANSU
URL=https://dataverse.harvard.edu/api/access/datafile/2704552

# Archive disk
# URL=http://archive.comp-phys.org/phys.ethz.ch/dolfim/Papers/hubbard_ladder/data_extracted.tar.gz

# Checksum
FILECHECK=fd178d8f27c8b8339d22016fdfcec8f2
# Filename
ONAME=data_extracted.tar.gz
DIST=data_extracted

if [ "$(ls -A $DIST)" ]; then
     echo "The $DIST directory is NOT empty."
     read -p "Do you want to continue? [Yn] " prompt
     if [[ $prompt =~ [nN](o)* ]]; then
         exit
     fi
fi

echo "Downloading file..."
curl -o $ONAME $URL

echo "Verifying file..."
MYCHECK=`openssl md5 -r $ONAME | awk '{print $1}'`
if [ $MYCHECK != $FILECHECK ]; then
    echo "Error: the downloaded file does not match the expected checksum."
    echo "To continue modify the script or contact the package maintainer."
    exit
fi


echo "Uncompressing data..."
tar xzf $ONAME

echo "Done."



==> anc/hubbard_ladders_workflows/download_raw_data.sh <==
#!/bin/bash

# Dataverse data
# http://dx.doi.org/10.7910/DVN/I5ANSU
URL=https://dataverse.harvard.edu/api/access/datafile/2704551

# Archive disk
# URL=http://archive.comp-phys.org/phys.ethz.ch/dolfim/Papers/hubbard_ladder/data_raw.tar.gz

# Checksum
FILECHECK=07621a9bb2f5e0364dc2cd59fcbdffc1
# Filename
ONAME=data_raw.tar.gz
DIST=data_raw

if [ "$(ls -A $DIST)" ]; then
    echo "The $DIST directory is NOT empty."
     read -p "Do you want to continue? [Yn] " prompt
     if [[ $prompt =~ [nN](o)* ]]; then
         exit
     fi
fi

echo "Downloading file..."
curl -o $ONAME $URL

echo "Verifying file..."
MYCHECK=`openssl md5 -r $ONAME | awk '{print $1}'`
if [ $MYCHECK != $FILECHECK ]; then
    echo "Error: the downloaded file does not match the expected checksum."
    echo "To continue modify the script or contact the package maintainer."
    exit
fi


echo "Uncompressing data..."
tar xzf $ONAME

echo "Done."



==> anc/hubbard_ladders_workflows/energy.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Populating the interactive namespace from numpy and matplotlib\n"
     ]
    }
   ],
   "source": [
    "%pylab inline\n",
    "%load_ext autoreload\n",
    "%autoreload 2"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "metadata": {
    "collapsed": false
   },
   "outputs": [],
   "source": [
    "from scripts import load, utils"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## Fig 5 : Energy extrapolation"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 11,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "data": {
      "text/plain": [
       "<matplotlib.text.Text at 0x113463550>"
      ]
     },
     "execution_count": 11,
     "metadata": {},
     "output_type": "execute_result"
    },
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAZ0AAAEVCAYAAAA7PDgXAAAABHNCSVQICAgIfAhkiAAAAAlwSFlz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\nnaTHNmPHuPUAAAAASUVORK5CYII=\n",
      "text/plain": [
       "<matplotlib.figure.Figure at 0x1137020d0>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "L = 128\n",
    "filling = 0.875\n",
    "\n",
    "all_extraps = []\n",
    "all_extraps.append((1., utils.Extrapolation('variance', deg=1, num_points=None)))\n",
    "all_extraps.append((1e4, utils.Extrapolation('truncation', deg=1, num_points=None)))\n",
    "all_extraps.append((200, utils.Extrapolation('bonddim', deg=2, num_points=None)))\n",
    "\n",
    "markers = 'os>v*'\n",
    "colors  = 'brgk' \n",
    "\n",
    "figure()\n",
    "for i,(scale_factor,bond_dim) in enumerate(all_extraps):\n",
    "    d, props = load.extrapolation('energy', L=L, filling=filling, bond_dim=bond_dim)\n",
    "\n",
    "    fit_coeff = props['fitted_coeff']\n",
    "    xfit = linspace(0,max(d[:,0]))\n",
    "    yfit = polyval(fit_coeff, xfit)\n",
    "    \n",
    "    sel = np.ones(len(xfit), dtype=bool)\n",
    "    if 'fit_cut' in props:\n",
    "        fit_cut = float(props['fit_cut'])\n",
    "        sel = xfit <= fit_cut\n",
    "    plot(scale_factor*xfit[sel], yfit[sel], '-', color=colors[i])\n",
    "    plot(scale_factor*xfit[-sel], yfit[-sel], '--', color=colors[i])\n",
    "\n",
    "    plot(scale_factor*d[:,0], d[:,1], markers[i], color=colors[i], label=str(bond_dim))\n",
    "legend(loc='best', frameon=False)\n",
    "xlabel('extrapolation')\n",
    "ylabel('energy')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 2",
   "language": "python",
   "name": "python2"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 2
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython2",
   "version": "2.7.10"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 0
}


==> anc/hubbard_ladders_workflows/local_density.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 2,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Populating the interactive namespace from numpy and matplotlib\n"
     ]
    }
   ],
   "source": [
    "%pylab inline\n",
    "%load_ext autoreload\n",
    "%autoreload 2"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "metadata": {
    "collapsed": false
   },
   "outputs": [],
   "source": [
    "from scripts import load, utils"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": [
    "## helper function to estimate systematic errors by loading multiple extrapolations\n",
    "def load_many_extrap(what, **kwargs):\n",
    "    from copy import deepcopy\n",
    "    all_extraps = []\n",
    "    all_extraps.append(utils.Extrapolation('variance', deg=2, num_points=6))\n",
    "    all_extraps.append(utils.Extrapolation('truncation', deg=2, num_points=6))\n",
    "    all_extraps.append(utils.Extrapolation('bonddim', deg=2, num_points=6))\n",
    "    \n",
    "    extraps_raw = []\n",
    "    for bond_dim in all_extraps:\n",
    "        parms = deepcopy(kwargs)\n",
    "        parms['bond_dim'] = bond_dim\n",
    "        d, props = load.result(what, **parms)\n",
    "        extraps_raw.append(d)\n",
    "    \n",
    "    extraps = np.column_stack([er[:,1] for er in extraps_raw])\n",
    "    dd = np.empty((extraps.shape[0], 4))\n",
    "    dd[:,0] = extraps_raw[0][:,0]\n",
    "    dd[:,1] = np.mean(extraps[:,0:], axis=1)\n",
    "    dd[:,2] = np.min(extraps[:,0:], axis=1)\n",
    "    dd[:,3] = np.max(extraps[:,0:], axis=1)\n",
    "    return dd, props"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## Fig 3 : Local density for several $M$"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "# Discard L=128, n=0.875, tperp=1.0, M=1200 : middle density not symmetry, delta=0.000342441878925\n",
      "# Discard L=128, n=0.875, tperp=1.0, M=1600 : middle density not symmetry, delta=9.85828687521e-05\n",
      "# Discard L=128, n=0.875, tperp=1.0, M=1200 : middle density not symmetry, delta=0.000342441878925\n",
      "# Discard L=128, n=0.875, tperp=1.0, M=1600 : middle density not symmetry, delta=9.85828687521e-05\n",
      "# Discard L=128, n=0.875, tperp=1.0, M=1200 : middle density not symmetry, delta=0.000342441878925\n",
      "# Discard L=128, n=0.875, tperp=1.0, M=1600 : middle density not symmetry, delta=9.85828687521e-05\n"
     ]
    },
    {
     "data": {
      "text/plain": [
       "<matplotlib.text.Text at 0x10d9f3d50>"
      ]
     },
     "execution_count": 5,
     "metadata": {},
     "output_type": "execute_result"
    },
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAYsAAAFRCAYAAACFRYHCAAAABHNCSVQICAgIfAhkiAAAAAlwSFlz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\nLMzMrJCThZmZFXKyMDOzQv8P3lIVQX6IbWwAAAAASUVORK5CYII=\n",
      "text/plain": [
       "<matplotlib.figure.Figure at 0x10d9aa190>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "L = 128\n",
    "filling = 0.875\n",
    "\n",
    "bond_dims = []\n",
    "bond_dims.append(800)\n",
    "bond_dims.append(1200)\n",
    "bond_dims.append(1600)\n",
    "bond_dims.append(2000)\n",
    "bond_dims.append(2800)\n",
    "bond_dims.append(3600)\n",
    "bond_dims.append(4000)\n",
    "bond_dims.append(4800)\n",
    "\n",
    "markers = 'so*><v^'\n",
    "\n",
    "figure(figsize=(6,5))\n",
    "subplots_adjust(bottom=.3)\n",
    "for i,bond_dim in enumerate(bond_dims):\n",
    "\n",
    "    d, props = load.result('density', L=L, filling=filling, bond_dim=bond_dim)\n",
    "    plot(d[:,0], d[:,1], '-' + markers[i%(len(markers))], label='M={}'.format(bond_dim))\n",
    "\n",
    "d, props = load_many_extrap('density', L=L, filling=filling)\n",
    "line, = plot(d[:,0], d[:,1], '-' + markers[len(bond_dims)%(len(markers))], label='M=inf')\n",
    "fill_between(d[:,0], d[:,2], d[:,3], edgecolor='none', facecolor=line.get_color(), alpha=.4)\n",
    "\n",
    "xlim(58,70)\n",
    "ylim(1.71,1.79)\n",
    "handles, labels = gca().get_legend_handles_labels()\n",
    "figlegend(handles, labels, loc='lower center', frameon=False, ncol=3, )\n",
    "xlabel('rung i')\n",
    "ylabel('n_i')"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## Fig 6a) : Density extrapolation"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 6,
   "metadata": {
    "collapsed": false,
    "scrolled": false
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "# Discard L=128, n=0.875, tperp=1.0, M=1200 : middle density not symmetry, delta=0.000342441878925\n",
      "# Discard L=128, n=0.875, tperp=1.0, M=1600 : middle density not symmetry, delta=9.85828687521e-05\n",
      "# Discard L=128, n=0.875, tperp=1.0, M=1200 : middle density not symmetry, delta=0.000342441878925\n",
      "# Discard L=128, n=0.875, tperp=1.0, M=1600 : middle density not symmetry, delta=9.85828687521e-05\n",
      "# Discard L=128, n=0.875, tperp=1.0, M=1200 : middle density not symmetry, delta=0.000342441878925\n",
      "# Discard L=128, n=0.875, tperp=1.0, M=1600 : middle density not symmetry, delta=9.85828687521e-05\n",
      "# Discard L=128, n=0.875, tperp=1.0, M=1200 : middle density not symmetry, delta=0.000342441878925\n",
      "# Discard L=128, n=0.875, tperp=1.0, M=1600 : middle density not symmetry, delta=9.85828687521e-05\n",
      "# Discard L=128, n=0.875, tperp=1.0, M=1200 : middle density not symmetry, delta=0.000342441878925\n",
      "# Discard L=128, n=0.875, tperp=1.0, M=1600 : middle density not symmetry, delta=9.85828687521e-05\n",
      "# Discard L=128, n=0.875, tperp=1.0, M=1200 : middle density not symmetry, delta=0.000342441878925\n",
      "# Discard L=128, n=0.875, tperp=1.0, M=1600 : middle density not symmetry, delta=9.85828687521e-05\n",
      "# Discard L=128, n=0.875, tperp=1.0, M=1200 : middle density not symmetry, delta=0.000342441878925\n",
      "# Discard L=128, n=0.875, tperp=1.0, M=1600 : middle density not symmetry, delta=9.85828687521e-05\n",
      "# Discard L=128, n=0.875, tperp=1.0, M=1200 : middle density not symmetry, delta=0.000342441878925\n",
      "# Discard L=128, n=0.875, tperp=1.0, M=1600 : middle density not symmetry, delta=9.85828687521e-05\n",
      "# Discard L=128, n=0.875, tperp=1.0, M=1200 : middle density not symmetry, delta=0.000342441878925\n",
      "# Discard L=128, n=0.875, tperp=1.0, M=1600 : middle density not symmetry, delta=9.85828687521e-05\n"
     ]
    },
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "/opt/local/Library/Frameworks/Python.framework/Versions/2.7/lib/python2.7/site-packages/ipykernel/__main__.py:26: DeprecationWarning: numpy boolean negative (the unary `-` operator) is deprecated, use the bitwise_xor (the `^` operator) or the logical_xor function instead.\n"
     ]
    },
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAZ0AAAEZCAYAAABM/vhsAAAABHNCSVQICAgIfAhkiAAAAAlwSFlz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\ng8HgM/4fw6n5nIg3P38AAAAASUVORK5CYII=\n",
      "text/plain": [
       "<matplotlib.figure.Figure at 0x10c33e490>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAZcAAAEZCAYAAABb3GilAAAABHNCSVQICAgIfAhkiAAAAAlwSFlz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\ni51XLs4552LnlYtzzrnY/Q+z+0ez30/pTwAAAABJRU5ErkJggg==\n",
      "text/plain": [
       "<matplotlib.figure.Figure at 0x10f0be450>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAZcAAAEZCAYAAABb3GilAAAABHNCSVQICAgIfAhkiAAAAAlwSFlz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\n",
      "text/plain": [
       "<matplotlib.figure.Figure at 0x10f0be410>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "L = 128\n",
    "filling = 0.875\n",
    "\n",
    "all_extraps = []\n",
    "all_extraps.append((1., utils.Extrapolation('variance', deg=2, num_points=None)))\n",
    "all_extraps.append((1e4, utils.Extrapolation('truncation', deg=2, num_points=6)))\n",
    "all_extraps.append((200, utils.Extrapolation('bonddim', deg=2, num_points=6)))\n",
    "\n",
    "markers = 'os>v*'\n",
    "colors  = 'brgk' \n",
    "\n",
    "for at_x in [16,40,64]:\n",
    "    figure()\n",
    "    for i,(scale_factor,bond_dim) in enumerate(all_extraps):\n",
    "        d, props = load.extrapolation('density', L=L, filling=filling, bond_dim=bond_dim, at_x=at_x)\n",
    "\n",
    "        fit_coeff = props['fitted_coeff']\n",
    "        xfit = linspace(0,max(d[:,0]))\n",
    "        yfit = polyval(fit_coeff, xfit)\n",
    "\n",
    "        sel = np.ones(len(xfit), dtype=bool)\n",
    "        if 'fit_cut' in props:\n",
    "            fit_cut = float(props['fit_cut'])\n",
    "            sel = xfit <= fit_cut        \n",
    "        plot(scale_factor*xfit[sel], yfit[sel], '-', color=colors[i])\n",
    "        plot(scale_factor*xfit[-sel], yfit[-sel], '--', color=colors[i])\n",
    "        \n",
    "        plot(scale_factor*d[:,0], d[:,1], markers[i], color=colors[i], label=str(bond_dim))\n",
    "    legend(loc='best')\n",
    "    title('i={}'.format(at_x))\n",
    "    xlabel('extrapolation')\n",
    "    ylabel('$n_i$')"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## Fig 7a) : Density fit"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 7,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "# Discard L=128, n=0.875, tperp=1.0, M=1200 : middle density not symmetry, delta=0.000342441878925\n",
      "# Discard L=128, n=0.875, tperp=1.0, M=1600 : middle density not symmetry, delta=9.85828687521e-05\n",
      "# Discard L=128, n=0.875, tperp=1.0, M=1200 : middle density not symmetry, delta=0.000342441878925\n",
      "# Discard L=128, n=0.875, tperp=1.0, M=1600 : middle density not symmetry, delta=9.85828687521e-05\n",
      "## FIT `fit_func` ##\n",
      "# L      : 128.0\n",
      "# fill   : 0.875\n",
      "# nholes : 16.0\n",
      "K_rho : 1.01861130862\n",
      "-- n0 : 1.74516791994\n",
      "-- A : 0.179719858965\n",
      "-- alpha : 0.50930565431\n"
     ]
    },
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "scripts/pyalps_dset/fit_wrapper.py:34: FutureWarning: comparison to `None` will result in an elementwise object comparison in the future.\n",
      "  if x == None: x = np.arange(y.shape[0])\n",
      "scripts/density.py:139: RuntimeWarning: invalid value encountered in power\n",
      "  return A * np.cos(2*np.pi*kk*x + shift) / ((2*L_eff/np.pi) * np.sin(np.pi*x/L_eff + shift2))**alpha + n0\n"
     ]
    },
    {
     "data": {
      "text/plain": [
       "<matplotlib.text.Text at 0x10f516b90>"
      ]
     },
     "execution_count": 7,
     "metadata": {},
     "output_type": "execute_result"
    },
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAYUAAAEPCAYAAACtCNj2AAAABHNCSVQICAgIfAhkiAAAAAlwSFlz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\nzMxKLgpmZlZyUTAzs9J/AcBCJSjToLEfAAAAAElFTkSuQmCC\n",
      "text/plain": [
       "<matplotlib.figure.Figure at 0x10c33e410>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "L = 128\n",
    "filling = 0.875\n",
    "bond_dim = utils.Extrapolation('variance', deg=2, num_points=6)\n",
    "\n",
    "figure()\n",
    "\n",
    "d, props = load.result('density', L=L, filling=filling, bond_dim=bond_dim)\n",
    "dfit, props_fit = load.result('density_fit', L=L, filling=filling, bond_dim=bond_dim)\n",
    "\n",
    "n0 = props_fit['density_fitted_n0']\n",
    "xfit = dfit[:,0]\n",
    "\n",
    "fit_sel = props_fit['density_fit_sel']\n",
    "fill([fit_sel[0], fit_sel[1], fit_sel[1], fit_sel[0]], [0,0,2,2], color=(225/255., 225/255., 225/255.))\n",
    "\n",
    "plot(xfit, xfit*0+n0, ':r') # background density\n",
    "plot(xfit, xfit*0+filling*2, '--g') # averange filling\n",
    "plot(dfit[:,0], dfit[:,1], '-b')\n",
    "plot(d[:,0], d[:,1], 'oy')\n",
    "\n",
    "ylim(1.71,1.78)\n",
    "xlim(20,108)\n",
    "xlabel('rung i')\n",
    "ylabel('n_i')"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## Fig 7b) : Density fit, odd length"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 8,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "# Discard L=129, n=0.875, tperp=1.0, M=1200 : middle density not symmetry, delta=0.000127858638748\n",
      "# Discard L=129, n=0.875, tperp=1.0, M=1600 : middle density not symmetry, delta=0.000168321744678\n",
      "# Discard L=129, n=0.875, tperp=1.0, M=2000 : middle density not symmetry, delta=5.01595806515e-05\n",
      "# Discard L=129, n=0.875, tperp=1.0, M=1200 : middle density not symmetry, delta=0.000127858638748\n",
      "# Discard L=129, n=0.875, tperp=1.0, M=1600 : middle density not symmetry, delta=0.000168321744678\n",
      "# Discard L=129, n=0.875, tperp=1.0, M=2000 : middle density not symmetry, delta=5.01595806515e-05\n",
      "## FIT `fit_func` ##\n",
      "# L      : 129.0\n",
      "# fill   : 0.875\n",
      "# nholes : 16.0\n",
      "K_rho : 0.978264504505\n",
      "-- n0 : 1.74710728608\n",
      "-- A : -0.165350950424\n",
      "-- alpha : 0.489132252252\n"
     ]
    },
    {
     "data": {
      "text/plain": [
       "<matplotlib.text.Text at 0x10f3b3c50>"
      ]
     },
     "execution_count": 8,
     "metadata": {},
     "output_type": "execute_result"
    },
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAXUAAAEPCAYAAAC9RFRvAAAABHNCSVQICAgIfAhkiAAAAAlwSFlz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\n2gAAAAtJREFUi7qZWYn8H53uy6l7XizrAAAAAElFTkSuQmCC\n",
      "text/plain": [
       "<matplotlib.figure.Figure at 0x10d8e65d0>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "L = 129\n",
    "filling = 0.875\n",
    "bond_dim = utils.Extrapolation('variance', deg=2, num_points=6)\n",
    "\n",
    "figure()\n",
    "\n",
    "d, props = load.result('density', L=L, filling=filling, bond_dim=bond_dim)\n",
    "dfit, props_fit = load.result('density_fit', L=L, filling=filling, bond_dim=bond_dim)\n",
    "\n",
    "n0 = props_fit['density_fitted_n0']\n",
    "xfit = dfit[:,0]\n",
    "\n",
    "fit_sel = props_fit['density_fit_sel']\n",
    "fill([fit_sel[0], fit_sel[1], fit_sel[1], fit_sel[0]], [0,0,2,2], color=(225/255., 225/255., 225/255.))\n",
    "\n",
    "plot(xfit, xfit*0+n0, ':r') # background density\n",
    "plot(xfit, xfit*0+filling*2, '--g') # averange filling\n",
    "plot(dfit[:,0], dfit[:,1], '-b')\n",
    "plot(d[:,0], d[:,1], 'oy')\n",
    "\n",
    "ylim(1.71,1.78)\n",
    "xlim(20,108)\n",
    "xlabel('rung i')\n"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {
    "collapsed": true
   },
   "source": [
    "## Fig. 7c) : Fit of Friedel oscillations"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 9,
   "metadata": {
    "collapsed": false,
    "scrolled": false
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "## FIT `fit_func` ##\n",
      "# L      : 32.0\n",
      "# fill   : 0.875\n",
      "# nholes : 4.0\n",
      "K_rho : 1.22883789228\n",
      "-- n0 : 1.73198434645\n",
      "-- A : 0.234587286601\n",
      "-- alpha : 0.614418946138\n",
      "## FIT `fit_func` ##\n",
      "# L      : 48.0\n",
      "# fill   : 0.875\n",
      "# nholes : 6.0\n",
      "K_rho : 0.944408411921\n",
      "-- n0 : 1.73702835556\n",
      "-- A : 0.154983655918\n",
      "-- alpha : 0.472204205961\n",
      "# Discard L=64, n=0.875, tperp=1.0, M=1200 : middle density not symmetry, delta=6.06578743847e-05\n",
      "## FIT `fit_func` ##\n",
      "# L      : 64.0\n",
      "# fill   : 0.875\n",
      "# nholes : 8.0\n",
      "K_rho : 1.01635576101\n",
      "-- n0 : 1.74055760719\n",
      "-- A : 0.175677117644\n",
      "-- alpha : 0.508177880507\n",
      "# Discard L=80, n=0.875, tperp=1.0, M=1600 : middle density not symmetry, delta=7.58018820748e-05\n",
      "## FIT `fit_func` ##\n",
      "# L      : 80.0\n",
      "# fill   : 0.875\n",
      "# nholes : 10.0\n",
      "K_rho : 1.04308127637\n",
      "-- n0 : 1.74204405451\n",
      "-- A : 0.186056058519\n",
      "-- alpha : 0.521540638185\n",
      "# Discard L=96, n=0.875, tperp=1.0, M=1200 : middle density not symmetry, delta=5.41602952064e-05\n",
      "## FIT `fit_func` ##\n",
      "# L      : 96.0\n",
      "# fill   : 0.875\n",
      "# nholes : 12.0\n",
      "K_rho : 1.03050747107\n",
      "-- n0 : 1.7436050398\n",
      "-- A : 0.182693763081\n",
      "-- alpha : 0.515253735536\n",
      "# Discard L=128, n=0.875, tperp=1.0, M=1200 : middle density not symmetry, delta=0.000342441878925\n",
      "# Discard L=128, n=0.875, tperp=1.0, M=1600 : middle density not symmetry, delta=9.85828687521e-05\n",
      "## FIT `fit_func` ##\n",
      "# L      : 128.0\n",
      "# fill   : 0.875\n",
      "# nholes : 16.0\n",
      "K_rho : 1.01861130862\n",
      "-- n0 : 1.74516791994\n",
      "-- A : 0.179719858965\n",
      "-- alpha : 0.50930565431\n",
      "## FIT `fit_func` ##\n",
      "# L      : 160.0\n",
      "# fill   : 0.875\n",
      "# nholes : 20.0\n",
      "K_rho : 1.01522285521\n",
      "-- n0 : 1.7461105591\n",
      "-- A : 0.178872563157\n",
      "-- alpha : 0.507611427603\n",
      "# Discard L=192, n=0.875, tperp=1.0, M=1200 : middle density not symmetry, delta=0.000419147792396\n",
      "# Discard L=192, n=0.875, tperp=1.0, M=1600 : middle density not symmetry, delta=0.000151695858908\n",
      "# Discard L=192, n=0.875, tperp=1.0, M=2000 : middle density not symmetry, delta=7.75400161561e-05\n",
      "## FIT `fit_func` ##\n",
      "# L      : 192.0\n",
      "# fill   : 0.875\n",
      "# nholes : 24.0\n",
      "K_rho : 1.00059409515\n",
      "-- n0 : 1.74674906958\n",
      "-- A : 0.174546178047\n",
      "-- alpha : 0.500297047575\n",
      "M=inf t_perp=1.0 filling=0.8750  ->  Krho=0.990 +/- 0.005 :  R^2 0.9999\n",
      "## FIT `fit_func` ##\n",
      "# L      : 32.0\n",
      "# fill   : 0.9375\n",
      "# nholes : 2.0\n",
      "K_rho : -2.08170085832\n",
      "-- n0 : 1.83780901122\n",
      "-- A : 0.0027475917492\n",
      "-- alpha : -1.04085042916\n",
      "WARNING: Reducing fit range. Amplitude too small: 1.60116364611e-12 Very likely the fitting routine has problems converging the result.\n",
      "WARNING: Reducing fit range. Amplitude too small: 7.71627206575e-12 Very likely the fitting routine has problems converging the result.\n",
      "WARNING: Reducing fit range. Amplitude too small: 8.99724739156e-13 Very likely the fitting routine has problems converging the result.\n",
      "PROBLEM: Failed to fit.\n",
      "## FIT `fit_func` ##\n",
      "# L      : 48.0\n",
      "# fill   : 0.916666666667\n",
      "# nholes : 3.0\n",
      "K_rho : 1.0\n",
      "-- n0 : 0.0625\n",
      "-- A : 1.0\n",
      "-- alpha : 0.5\n",
      "## FIT `fit_func` ##\n",
      "# L      : 64.0\n",
      "# fill   : 0.9375\n",
      "# nholes : 4.0\n",
      "K_rho : 0.912082192172\n",
      "-- n0 : 1.86374913068\n",
      "-- A : 0.164566388677\n",
      "-- alpha : 0.456041096086\n",
      "# Discard L=80, n=0.925, tperp=1.0, M=1200 : middle density not symmetry, delta=5.68333242994e-05\n",
      "## FIT `fit_func` ##\n",
      "# L      : 80.0\n",
      "# fill   : 0.925\n",
      "# nholes : 5.0\n",
      "K_rho : -0.967370044769\n",
      "-- n0 : 1.86425467484\n",
      "-- A : -0.00420962751086\n",
      "-- alpha : -0.483685022384\n",
      "## FIT `fit_func` ##\n",
      "# L      : 96.0\n",
      "# fill   : 0.9375\n",
      "# nholes : 6.0\n",
      "K_rho : 1.16139334559\n",
      "-- n0 : 1.86485797742\n",
      "-- A : 0.249032501243\n",
      "-- alpha : 0.580696672796\n",
      "# Discard L=128, n=0.9375, tperp=1.0, M=1200 : middle density not symmetry, delta=0.000198257627827\n",
      "# Discard L=128, n=0.9375, tperp=1.0, M=1600 : middle density not symmetry, delta=6.03398584609e-05\n",
      "## FIT `fit_func` ##\n",
      "# L      : 128.0\n",
      "# fill   : 0.9375\n",
      "# nholes : 8.0\n",
      "K_rho : 1.15020363794\n",
      "-- n0 : 1.86901766732\n",
      "-- A : 0.237441896705\n",
      "-- alpha : 0.575101818968\n",
      "## FIT `fit_func` ##\n",
      "# L      : 160.0\n",
      "# fill   : 0.9375\n",
      "# nholes : 10.0\n",
      "K_rho : 1.12964249898\n",
      "-- n0 : 1.86907070019\n",
      "-- A : 0.222738804197\n",
      "-- alpha : 0.564821249488\n",
      "# Discard L=192, n=0.9375, tperp=1.0, M=1200 : middle density not symmetry, delta=0.000118921516437\n",
      "# Discard L=192, n=0.9375, tperp=1.0, M=1600 : middle density not symmetry, delta=0.000126511713679\n",
      "## FIT `fit_func` ##\n",
      "# L      : 192.0\n",
      "# fill   : 0.9375\n",
      "# nholes : 12.0\n",
      "K_rho : 1.07581057386\n",
      "-- n0 : 1.87091764494\n",
      "-- A : 0.19337317506\n",
      "-- alpha : 0.537905286931\n",
      "M=inf t_perp=1.0 filling=0.9375  ->  Krho=1.542 +/- 0.098 :  R^2 0.9920\n",
      "## FIT `fit_func` ##\n",
      "# L      : 33.0\n",
      "# fill   : 0.875\n",
      "# nholes : 4.0\n",
      "K_rho : 1.05163485553\n",
      "-- n0 : 1.73978664422\n",
      "-- A : -0.185981484517\n",
      "-- alpha : 0.525817427763\n",
      "# Discard L=49, n=0.875, tperp=1.0, M=1200 : middle density not symmetry, delta=0.000105192623059\n",
      "## FIT `fit_func` ##\n",
      "# L      : 49.0\n",
      "# fill   : 0.875\n",
      "# nholes : 6.0\n",
      "K_rho : 0.881358528682\n",
      "-- n0 : 1.74213250719\n",
      "-- A : -0.141695662752\n",
      "-- alpha : 0.440679264341\n",
      "# Discard L=65, n=0.875, tperp=1.0, M=1200 : middle density not symmetry, delta=0.000170951624681\n",
      "## FIT `fit_func` ##\n",
      "# L      : 65.0\n",
      "# fill   : 0.875\n",
      "# nholes : 8.0\n",
      "K_rho : 0.948124614209\n",
      "-- n0 : 1.74443850237\n",
      "-- A : -0.157130095964\n",
      "-- alpha : 0.474062307105\n",
      "# Discard L=81, n=0.875, tperp=1.0, M=1200 : middle density not symmetry, delta=0.000250115818172\n",
      "# Discard L=81, n=0.875, tperp=1.0, M=2000 : middle density not symmetry, delta=8.88889591919e-05\n",
      "## FIT `fit_func` ##\n",
      "# L      : 81.0\n",
      "# fill   : 0.875\n",
      "# nholes : 10.0\n",
      "K_rho : 0.974583530969\n",
      "-- n0 : 1.74514857234\n",
      "-- A : -0.16463908083\n",
      "-- alpha : 0.487291765485\n",
      "# Discard L=97, n=0.875, tperp=1.0, M=1200 : middle density not symmetry, delta=0.000202360812838\n",
      "# Discard L=97, n=0.875, tperp=1.0, M=2000 : middle density not symmetry, delta=0.000138902254381\n",
      "## FIT `fit_func` ##\n",
      "# L      : 97.0\n",
      "# fill   : 0.875\n",
      "# nholes : 12.0\n",
      "K_rho : 0.981958425128\n",
      "-- n0 : 1.74619470041\n",
      "-- A : -0.166970345021\n",
      "-- alpha : 0.490979212564\n",
      "# Discard L=129, n=0.875, tperp=1.0, M=1200 : middle density not symmetry, delta=0.000127858638748\n",
      "# Discard L=129, n=0.875, tperp=1.0, M=1600 : middle density not symmetry, delta=0.000168321744678\n",
      "# Discard L=129, n=0.875, tperp=1.0, M=2000 : middle density not symmetry, delta=5.01595806515e-05\n",
      "## FIT `fit_func` ##\n",
      "# L      : 129.0\n",
      "# fill   : 0.875\n",
      "# nholes : 16.0\n",
      "K_rho : 0.978264504505\n",
      "-- n0 : 1.74710728608\n",
      "-- A : -0.165350950424\n",
      "-- alpha : 0.489132252252\n",
      "M=inf t_perp=1.0 filling=0.8750  ->  Krho=1.026 +/- 0.005 :  R^2 1.0000\n",
      "## FIT `fit_func` ##\n",
      "# L      : 32.0\n",
      "# fill   : 0.875\n",
      "# nholes : 4.0\n",
      "K_rho : 1.22891864042\n",
      "-- n0 : 1.73198416007\n",
      "-- A : 0.234607286176\n",
      "-- alpha : 0.614459320209\n",
      "## FIT `fit_func` ##\n",
      "# L      : 48.0\n",
      "# fill   : 0.875\n",
      "# nholes : 6.0\n",
      "K_rho : 0.943836911466\n",
      "-- n0 : 1.73702862022\n",
      "-- A : 0.154871028859\n",
      "-- alpha : 0.471918455733\n",
      "# Discard L=64, n=0.875, tperp=1.0, M=1200 : middle density not symmetry, delta=6.06578743847e-05\n",
      "## FIT `fit_func` ##\n",
      "# L      : 64.0\n",
      "# fill   : 0.875\n",
      "# nholes : 8.0\n",
      "K_rho : 1.01489145537\n",
      "-- n0 : 1.74055830502\n",
      "-- A : 0.175326043958\n",
      "-- alpha : 0.507445727687\n",
      "# Discard L=80, n=0.875, tperp=1.0, M=1600 : middle density not symmetry, delta=7.58018820748e-05\n",
      "## FIT `fit_func` ##\n",
      "# L      : 80.0\n",
      "# fill   : 0.875\n",
      "# nholes : 10.0\n",
      "K_rho : 1.04120537073\n",
      "-- n0 : 1.74204429408\n",
      "-- A : 0.185534415823\n",
      "-- alpha : 0.520602685366\n",
      "# Discard L=96, n=0.875, tperp=1.0, M=1200 : middle density not symmetry, delta=5.41602952064e-05\n",
      "## FIT `fit_func` ##\n",
      "# L      : 96.0\n",
      "# fill   : 0.875\n",
      "# nholes : 12.0\n",
      "K_rho : 1.02933652573\n",
      "-- n0 : 1.74360502135\n",
      "-- A : 0.182368657047\n",
      "-- alpha : 0.514668262864\n",
      "# Discard L=128, n=0.875, tperp=1.0, M=1200 : middle density not symmetry, delta=0.000342441878925\n",
      "# Discard L=128, n=0.875, tperp=1.0, M=1600 : middle density not symmetry, delta=9.85828687521e-05\n",
      "## FIT `fit_func` ##\n",
      "# L      : 128.0\n",
      "# fill   : 0.875\n",
      "# nholes : 16.0\n",
      "K_rho : 1.02066787151\n",
      "-- n0 : 1.74516727771\n",
      "-- A : 0.180431087454\n",
      "-- alpha : 0.510333935757\n",
      "## FIT `fit_func` ##\n",
      "# L      : 160.0\n",
      "# fill   : 0.875\n",
      "# nholes : 20.0\n",
      "K_rho : 1.01583534082\n",
      "-- n0 : 1.74610999973\n",
      "-- A : 0.17911635839\n",
      "-- alpha : 0.50791767041\n",
      "# Discard L=192, n=0.875, tperp=1.0, M=1200 : middle density not symmetry, delta=0.000419147792396\n",
      "# Discard L=192, n=0.875, tperp=1.0, M=1600 : middle density not symmetry, delta=0.000151695858908\n",
      "# Discard L=192, n=0.875, tperp=1.0, M=2000 : middle density not symmetry, delta=7.75400161561e-05\n",
      "## FIT `fit_func` ##\n",
      "# L      : 192.0\n",
      "# fill   : 0.875\n",
      "# nholes : 24.0\n",
      "K_rho : 1.0071123765\n",
      "-- n0 : 1.74674826143\n",
      "-- A : 0.176926577091\n",
      "-- alpha : 0.503556188248\n",
      "M=inf t_perp=1.0 filling=0.8750  ->  Krho=0.992 +/- 0.004 :  R^2 0.9999\n",
      "## FIT `fit_func` ##\n",
      "# L      : 32.0\n",
      "# fill   : 0.9375\n",
      "# nholes : 2.0\n",
      "K_rho : -2.08166332394\n",
      "-- n0 : 1.83780929555\n",
      "-- A : 0.00274779220141\n",
      "-- alpha : -1.04083166197\n",
      "WARNING: Reducing fit range. Amplitude too small: 1.62558855266e-12 Very likely the fitting routine has problems converging the result.\n",
      "WARNING: Reducing fit range. Amplitude too small: 7.82751641282e-12 Very likely the fitting routine has problems converging the result.\n",
      "WARNING: Reducing fit range. Amplitude too small: 8.21565038223e-15 Very likely the fitting routine has problems converging the result.\n",
      "PROBLEM: Failed to fit.\n",
      "## FIT `fit_func` ##\n",
      "# L      : 48.0\n",
      "# fill   : 0.916666666667\n",
      "# nholes : 3.0\n",
      "K_rho : 1.0\n",
      "-- n0 : 0.0625\n",
      "-- A : 1.0\n",
      "-- alpha : 0.5\n",
      "## FIT `fit_func` ##\n",
      "# L      : 64.0\n",
      "# fill   : 0.9375\n",
      "# nholes : 4.0\n",
      "K_rho : 0.913014187058\n",
      "-- n0 : 1.86374694424\n",
      "-- A : 0.164778617988\n",
      "-- alpha : 0.456507093529\n",
      "# Discard L=80, n=0.925, tperp=1.0, M=1200 : middle density not symmetry, delta=5.68333242994e-05\n",
      "## FIT `fit_func` ##\n",
      "# L      : 80.0\n",
      "# fill   : 0.925\n",
      "# nholes : 5.0\n",
      "K_rho : -0.965671819684\n",
      "-- n0 : 1.86424796821\n",
      "-- A : -0.00421494461627\n",
      "-- alpha : -0.482835909842\n",
      "## FIT `fit_func` ##\n",
      "# L      : 96.0\n",
      "# fill   : 0.9375\n",
      "# nholes : 6.0\n",
      "K_rho : 1.16651032503\n",
      "-- n0 : 1.86485402464\n",
      "-- A : 0.25097744334\n",
      "-- alpha : 0.583255162515\n",
      "# Discard L=128, n=0.9375, tperp=1.0, M=1200 : middle density not symmetry, delta=0.000198257627827\n",
      "# Discard L=128, n=0.9375, tperp=1.0, M=1600 : middle density not symmetry, delta=6.03398584609e-05\n",
      "## FIT `fit_func` ##\n",
      "# L      : 128.0\n",
      "# fill   : 0.9375\n",
      "# nholes : 8.0\n",
      "K_rho : 1.15939818471\n",
      "-- n0 : 1.8690114001\n",
      "-- A : 0.241334251916\n",
      "-- alpha : 0.579699092356\n",
      "## FIT `fit_func` ##\n",
      "# L      : 160.0\n",
      "# fill   : 0.9375\n",
      "# nholes : 10.0\n",
      "K_rho : 1.13894415347\n",
      "-- n0 : 1.86906911838\n",
      "-- A : 0.226645031881\n",
      "-- alpha : 0.569472076736\n",
      "# Discard L=192, n=0.9375, tperp=1.0, M=1200 : middle density not symmetry, delta=0.000118921516437\n",
      "# Discard L=192, n=0.9375, tperp=1.0, M=1600 : middle density not symmetry, delta=0.000126511713679\n",
      "## FIT `fit_func` ##\n",
      "# L      : 192.0\n",
      "# fill   : 0.9375\n",
      "# nholes : 12.0\n",
      "K_rho : 1.07047072714\n",
      "-- n0 : 1.87091832358\n",
      "-- A : 0.191500781007\n",
      "-- alpha : 0.535235363569\n",
      "M=inf t_perp=1.0 filling=0.9375  ->  Krho=1.543 +/- 0.100 :  R^2 0.9916\n",
      "## FIT `fit_func` ##\n",
      "# L      : 33.0\n",
      "# fill   : 0.875\n",
      "# nholes : 4.0\n",
      "K_rho : 1.05174960135\n",
      "-- n0 : 1.73978638344\n",
      "-- A : -0.186004057529\n",
      "-- alpha : 0.525874800674\n",
      "# Discard L=49, n=0.875, tperp=1.0, M=1200 : middle density not symmetry, delta=0.000105192623059\n",
      "## FIT `fit_func` ##\n",
      "# L      : 49.0\n",
      "# fill   : 0.875\n",
      "# nholes : 6.0\n",
      "K_rho : 0.881050376964\n",
      "-- n0 : 1.7421326172\n",
      "-- A : -0.141638788432\n",
      "-- alpha : 0.440525188482\n",
      "# Discard L=65, n=0.875, tperp=1.0, M=1200 : middle density not symmetry, delta=0.000170951624681\n",
      "## FIT `fit_func` ##\n",
      "# L      : 65.0\n",
      "# fill   : 0.875\n",
      "# nholes : 8.0\n",
      "K_rho : 0.946727507699\n",
      "-- n0 : 1.74443918058\n",
      "-- A : -0.15683328437\n",
      "-- alpha : 0.473363753849\n",
      "# Discard L=81, n=0.875, tperp=1.0, M=1200 : middle density not symmetry, delta=0.000250115818172\n",
      "# Discard L=81, n=0.875, tperp=1.0, M=2000 : middle density not symmetry, delta=8.88889591919e-05\n",
      "## FIT `fit_func` ##\n",
      "# L      : 81.0\n",
      "# fill   : 0.875\n",
      "# nholes : 10.0\n",
      "K_rho : 0.974624340165\n",
      "-- n0 : 1.74514801982\n",
      "-- A : -0.164648602827\n",
      "-- alpha : 0.487312170083\n",
      "# Discard L=97, n=0.875, tperp=1.0, M=1200 : middle density not symmetry, delta=0.000202360812838\n",
      "# Discard L=97, n=0.875, tperp=1.0, M=2000 : middle density not symmetry, delta=0.000138902254381\n",
      "## FIT `fit_func` ##\n",
      "# L      : 97.0\n",
      "# fill   : 0.875\n",
      "# nholes : 12.0\n",
      "K_rho : 0.982747730368\n",
      "-- n0 : 1.74619408904\n",
      "-- A : -0.167204624714\n",
      "-- alpha : 0.491373865184\n",
      "# Discard L=129, n=0.875, tperp=1.0, M=1200 : middle density not symmetry, delta=0.000127858638748\n",
      "# Discard L=129, n=0.875, tperp=1.0, M=1600 : middle density not symmetry, delta=0.000168321744678\n",
      "# Discard L=129, n=0.875, tperp=1.0, M=2000 : middle density not symmetry, delta=5.01595806515e-05\n",
      "## FIT `fit_func` ##\n",
      "# L      : 129.0\n",
      "# fill   : 0.875\n",
      "# nholes : 16.0\n",
      "K_rho : 0.972731523153\n",
      "-- n0 : 1.74710768073\n",
      "-- A : -0.163786514658\n",
      "-- alpha : 0.486365761577\n",
      "M=inf t_perp=1.0 filling=0.8750  ->  Krho=1.023 +/- 0.007 :  R^2 0.9999\n",
      "## FIT `fit_func` ##\n",
      "# L      : 32.0\n",
      "# fill   : 0.875\n",
      "# nholes : 4.0\n",
      "K_rho : 1.22718496836\n",
      "-- n0 : 1.73197725941\n",
      "-- A : 0.234147300397\n",
      "-- alpha : 0.613592484182\n",
      "## FIT `fit_func` ##\n",
      "# L      : 48.0\n",
      "# fill   : 0.875\n",
      "# nholes : 6.0\n",
      "K_rho : 0.947914220961\n",
      "-- n0 : 1.73700008063\n",
      "-- A : 0.155143954703\n",
      "-- alpha : 0.473957110481\n",
      "# Discard L=64, n=0.875, tperp=1.0, M=1200 : middle density not symmetry, delta=6.06578743847e-05\n",
      "## FIT `fit_func` ##\n",
      "# L      : 64.0\n",
      "# fill   : 0.875\n",
      "# nholes : 8.0\n",
      "K_rho : 1.05040831464\n",
      "-- n0 : 1.74052419043\n",
      "-- A : 0.184392511003\n",
      "-- alpha : 0.525204157322\n",
      "# Discard L=80, n=0.875, tperp=1.0, M=1600 : middle density not symmetry, delta=7.58018820748e-05\n",
      "## FIT `fit_func` ##\n",
      "# L      : 80.0\n",
      "# fill   : 0.875\n",
      "# nholes : 10.0\n",
      "K_rho : 1.09498021525\n",
      "-- n0 : 1.74199497102\n",
      "-- A : 0.200577946778\n",
      "-- alpha : 0.547490107626\n",
      "# Discard L=96, n=0.875, tperp=1.0, M=1200 : middle density not symmetry, delta=5.41602952064e-05\n",
      "## FIT `fit_func` ##\n",
      "# L      : 96.0\n",
      "# fill   : 0.875\n",
      "# nholes : 12.0\n",
      "K_rho : 1.13135345575\n",
      "-- n0 : 1.74355742205\n",
      "-- A : 0.214859066248\n",
      "-- alpha : 0.565676727876\n",
      "# Discard L=128, n=0.875, tperp=1.0, M=1200 : middle density not symmetry, delta=0.000342441878925\n",
      "# Discard L=128, n=0.875, tperp=1.0, M=1600 : middle density not symmetry, delta=9.85828687521e-05\n",
      "## FIT `fit_func` ##\n",
      "# L      : 128.0\n",
      "# fill   : 0.875\n",
      "# nholes : 16.0\n",
      "K_rho : 1.24822522448\n",
      "-- n0 : 1.74511864553\n",
      "-- A : 0.271163391063\n",
      "-- alpha : 0.624112612242\n",
      "## FIT `fit_func` ##\n",
      "# L      : 160.0\n",
      "# fill   : 0.875\n",
      "# nholes : 20.0\n",
      "K_rho : 1.2456595843\n",
      "-- n0 : 1.74606203018\n",
      "-- A : 0.277686363488\n",
      "-- alpha : 0.622829792149\n",
      "# Discard L=192, n=0.875, tperp=1.0, M=1200 : middle density not symmetry, delta=0.000419147792396\n",
      "# Discard L=192, n=0.875, tperp=1.0, M=1600 : middle density not symmetry, delta=0.000151695858908\n",
      "# Discard L=192, n=0.875, tperp=1.0, M=2000 : middle density not symmetry, delta=7.75400161561e-05\n",
      "## FIT `fit_func` ##\n",
      "# L      : 192.0\n",
      "# fill   : 0.875\n",
      "# nholes : 24.0\n",
      "K_rho : 1.48845677881\n",
      "-- n0 : 1.74670106188\n",
      "-- A : 0.473421623987\n",
      "-- alpha : 0.744228389405\n",
      "M=inf t_perp=1.0 filling=0.8750  ->  Krho=1.165 +/- 0.039 :  R^2 0.9956\n",
      "## FIT `fit_func` ##"
     ]
    },
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "scripts/density.py:139: RuntimeWarning: invalid value encountered in sqrt\n",
      "  return A * np.cos(2*np.pi*kk*x + shift) / ((2*L_eff/np.pi) * np.sin(np.pi*x/L_eff + shift2))**alpha + n0\n",
      "/opt/local/Library/Frameworks/Python.framework/Versions/2.7/lib/python2.7/site-packages/scipy/optimize/minpack.py:421: RuntimeWarning: Number of calls to function has reached maxfev = 800.\n",
      "  warnings.warn(errors[info][0], RuntimeWarning)\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "\n",
      "# L      : 32.0\n",
      "# fill   : 0.9375\n",
      "# nholes : 2.0\n",
      "K_rho : -2.07704625778\n",
      "-- n0 : 1.837844537\n",
      "-- A : 0.00277158780668\n",
      "-- alpha : -1.03852312889\n",
      "WARNING: Reducing fit range. Amplitude too small: 1.55520041289e-12 Very likely the fitting routine has problems converging the result.\n",
      "WARNING: Reducing fit range. Amplitude too small: 7.28239690773e-12 Very likely the fitting routine has problems converging the result.\n",
      "## FIT `fit_func` ##\n",
      "# L      : 48.0\n",
      "# fill   : 0.916666666667\n",
      "# nholes : 3.0\n",
      "K_rho : -2.28948953578\n",
      "-- n0 : 1.86271370437\n",
      "-- A : -0.000891264574556\n",
      "-- alpha : -1.14474476789\n",
      "## FIT `fit_func` ##\n",
      "# L      : 64.0\n",
      "# fill   : 0.9375\n",
      "# nholes : 4.0\n",
      "K_rho : 0.921179505132\n",
      "-- n0 : 1.86369364261\n",
      "-- A : 0.16738527464\n",
      "-- alpha : 0.460589752566\n",
      "# Discard L=80, n=0.925, tperp=1.0, M=1200 : middle density not symmetry, delta=5.68333242994e-05\n",
      "## FIT `fit_func` ##\n",
      "# L      : 80.0\n",
      "# fill   : 0.925\n",
      "# nholes : 5.0\n",
      "K_rho : -0.987740911604\n",
      "-- n0 : 1.86417665713\n",
      "-- A : -0.00402846772517\n",
      "-- alpha : -0.493870455802\n",
      "## FIT `fit_func` ##\n",
      "# L      : 96.0\n",
      "# fill   : 0.9375\n",
      "# nholes : 6.0\n",
      "K_rho : 1.17055405725\n",
      "-- n0 : 1.86478292415\n",
      "-- A : 0.24992373255\n",
      "-- alpha : 0.585277028627\n",
      "# Discard L=128, n=0.9375, tperp=1.0, M=1200 : middle density not symmetry, delta=0.000198257627827\n",
      "# Discard L=128, n=0.9375, tperp=1.0, M=1600 : middle density not symmetry, delta=6.03398584609e-05\n",
      "## FIT `fit_func` ##\n",
      "# L      : 128.0\n",
      "# fill   : 0.9375\n",
      "# nholes : 8.0\n",
      "K_rho : 1.29409364655\n",
      "-- n0 : 1.86889784658\n",
      "-- A : 0.307446649783\n",
      "-- alpha : 0.647046823273\n",
      "## FIT `fit_func` ##\n",
      "# L      : 160.0\n",
      "# fill   : 0.9375\n",
      "# nholes : 10.0\n",
      "K_rho : 1.26488836428\n",
      "-- n0 : 1.86903132904\n",
      "-- A : 0.286249531642\n",
      "-- alpha : 0.632444182139\n",
      "# Discard L=192, n=0.9375, tperp=1.0, M=1200 : middle density not symmetry, delta=0.000118921516437\n",
      "# Discard L=192, n=0.9375, tperp=1.0, M=1600 : middle density not symmetry, delta=0.000126511713679\n",
      "## FIT `fit_func` ##\n",
      "# L      : 192.0\n",
      "# fill   : 0.9375\n",
      "# nholes : 12.0\n",
      "K_rho : 1.43078803199\n",
      "-- n0 : 1.87081895582\n",
      "-- A : 0.401095499749\n",
      "-- alpha : 0.715394015993\n",
      "M=inf t_perp=1.0 filling=0.9375  ->  Krho=1.665 +/- 0.062 :  R^2 0.9973\n",
      "## FIT `fit_func` ##\n",
      "# L      : 33.0\n",
      "# fill   : 0.875\n",
      "# nholes : 4.0\n",
      "K_rho : 1.05010777839\n",
      "-- n0 : 1.73978078625\n",
      "-- A : -0.185641063476\n",
      "-- alpha : 0.525053889195\n",
      "# Discard L=49, n=0.875, tperp=1.0, M=1200 : middle density not symmetry, delta=0.000105192623059\n",
      "## FIT `fit_func` ##\n",
      "# L      : 49.0\n",
      "# fill   : 0.875\n",
      "# nholes : 6.0\n",
      "K_rho : 0.885828457576\n",
      "-- n0 : 1.74210875469\n",
      "-- A : -0.142059053532\n",
      "-- alpha : 0.442914228788\n",
      "# Discard L=65, n=0.875, tperp=1.0, M=1200 : middle density not symmetry, delta=0.000170951624681\n",
      "## FIT `fit_func` ##\n",
      "# L      : 65.0\n",
      "# fill   : 0.875\n",
      "# nholes : 8.0\n",
      "K_rho : 0.981324782914\n",
      "-- n0 : 1.74440105579\n",
      "-- A : -0.164706469918\n",
      "-- alpha : 0.490662391457\n",
      "# Discard L=81, n=0.875, tperp=1.0, M=1200 : middle density not symmetry, delta=0.000250115818172\n",
      "# Discard L=81, n=0.875, tperp=1.0, M=2000 : middle density not symmetry, delta=8.88889591919e-05\n",
      "## FIT `fit_func` ##\n",
      "# L      : 81.0\n",
      "# fill   : 0.875\n",
      "# nholes : 10.0\n",
      "K_rho : 1.04189277801\n",
      "-- n0 : 1.745093697\n",
      "-- A : -0.181642079378\n",
      "-- alpha : 0.520946389004\n",
      "# Discard L=97, n=0.875, tperp=1.0, M=1200 : middle density not symmetry, delta=0.000202360812838\n",
      "# Discard L=97, n=0.875, tperp=1.0, M=2000 : middle density not symmetry, delta=0.000138902254381\n",
      "## FIT `fit_func` ##\n",
      "# L      : 97.0\n",
      "# fill   : 0.875\n",
      "# nholes : 12.0\n",
      "K_rho : 1.10978049637\n",
      "-- n0 : 1.74613950024\n",
      "-- A : -0.205495437181\n",
      "-- alpha : 0.554890248184\n",
      "# Discard L=129, n=0.875, tperp=1.0, M=1200 : middle density not symmetry, delta=0.000127858638748\n",
      "# Discard L=129, n=0.875, tperp=1.0, M=1600 : middle density not symmetry, delta=0.000168321744678\n",
      "# Discard L=129, n=0.875, tperp=1.0, M=2000 : middle density not symmetry, delta=5.01595806515e-05\n",
      "## FIT `fit_func` ##\n",
      "# L      : 129.0\n",
      "# fill   : 0.875\n",
      "# nholes : 16.0\n",
      "K_rho : 1.11699362357\n",
      "-- n0 : 1.74705937873\n",
      "-- A : -0.210739190595\n",
      "-- alpha : 0.558496811783\n",
      "M=inf t_perp=1.0 filling=0.8750  ->  Krho=1.128 +/- 0.022 :  R^2 0.9992\n"
     ]
    },
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAY4AAAEeCAYAAACdYvI/AAAABHNCSVQICAgIfAhkiAAAAAlwSFlz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\npZRSLtHEoZRSyiX/HwlsQtbfCDn7AAAAAElFTkSuQmCC\n",
      "text/plain": [
       "<matplotlib.figure.Figure at 0x10d9aa410>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAY4AAAEeCAYAAACdYvI/AAAABHNCSVQICAgIfAhkiAAAAAlwSFlz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\n",
      "text/plain": [
       "<matplotlib.figure.Figure at 0x10f820390>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAY4AAAEeCAYAAACdYvI/AAAABHNCSVQICAgIfAhkiAAAAAlwSFlz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\nRnF7LNPtkwAAAABJRU5ErkJggg==\n",
      "text/plain": [
       "<matplotlib.figure.Figure at 0x10f3aaad0>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "all_extraps = []\n",
    "all_extraps.append(utils.Extrapolation('variance', deg=2, num_points=6))\n",
    "all_extraps.append(utils.Extrapolation('truncation', deg=2, num_points=6))\n",
    "all_extraps.append(utils.Extrapolation('bonddim', deg=2, num_points=6))\n",
    "\n",
    "colors = 'brmc'\n",
    "markers = 'osv'\n",
    "\n",
    "for bond_dim in all_extraps:\n",
    "    figure()\n",
    "    ## Even system sizes\n",
    "    for i, filling in enumerate([0.875, 0.9375]):\n",
    "        d, props = load.result('density_amplitudes', filling=filling, bond_dim=bond_dim)\n",
    "\n",
    "        fit_coeff = props['fitted_coeff']\n",
    "        xfit = linspace(min(d[:,0]), max(d[:,0]))\n",
    "        yfit = exp(polyval(fit_coeff, log(xfit)))\n",
    "\n",
    "        c = colors[i]\n",
    "        m = markers[i]\n",
    "\n",
    "        plot(xfit, yfit, '-'+c)\n",
    "        plot(d[:,0], d[:,1], m+c, label='n={}'.format(filling))\n",
    "\n",
    "    ## Odd system sizes\n",
    "    for i, filling in enumerate([0.875],start=2):\n",
    "        d, props = load.result('density_amplitudes', filling=filling, bond_dim=bond_dim, odd_sizes=True)\n",
    "\n",
    "        fit_coeff = props['fitted_coeff']\n",
    "        xfit = linspace(min(d[:,0]), max(d[:,0]))\n",
    "        yfit = exp(polyval(fit_coeff, log(xfit)))\n",
    "\n",
    "        c = colors[i]\n",
    "        m = markers[i]\n",
    "\n",
    "        plot(xfit, yfit, '--'+c)\n",
    "        plot(d[:,0], d[:,1], m+c, label='n={}, odd sizes'.format(filling))\n",
    "    \n",
    "    xscale('log')\n",
    "    yscale('log')\n",
    "\n",
    "    title(str(bond_dim))\n",
    "    legend(loc='best')\n",
    "    xlabel('L')\n",
    "    ylabel('density amplitude')"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## Fig. 10 : Fit of Friedel oscillations"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 11,
   "metadata": {
    "collapsed": false,
    "scrolled": false
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "## FIT `fit_func` ##\n",
      "# L      : 32.0\n",
      "# fill   : 0.9375\n",
      "# nholes : 1.0\n",
      "K_rho : -0.339231338363\n",
      "-- n0 : 1.93571883609\n",
      "-- A : -0.0424571366725\n",
      "-- alpha : -0.169615669182\n",
      "Data not found for L=48, n=0.96875, M=extrap_variance_deg2_num6\n",
      "## FIT `fit_func` ##\n",
      "# L      : 64.0\n",
      "# fill   : 0.96875\n",
      "# nholes : 2.0\n",
      "K_rho : -2.95624808044\n",
      "-- n0 : 1.91501669897\n",
      "-- A : 0.000138029466492\n",
      "-- alpha : -1.47812404022\n",
      "Data not found for L=80, n=0.96875, M=extrap_variance_deg2_num6\n",
      "WARNING: Reducing fit range. Amplitude too small: 0.0 Very likely the fitting routine has problems converging the result.\n",
      "WARNING: Reducing fit range. Amplitude too small: 3.45767858789e-12 Very likely the fitting routine has problems converging the result.\n",
      "WARNING: Reducing fit range. Amplitude too small: 1.02140518266e-14 Very likely the fitting routine has problems converging the result.\n",
      "PROBLEM: Failed to fit.\n",
      "## FIT `fit_func` ##\n",
      "# L      : 96.0\n",
      "# fill   : 0.958333333333\n",
      "# nholes : 3.0\n",
      "K_rho : 1.0\n",
      "-- n0 : 0.03125\n",
      "-- A : 1.0\n",
      "-- alpha : 0.5\n",
      "# Discard L=128, n=0.96875, tperp=1.0, M=1200 : middle density not symmetry, delta=0.00129310249938\n",
      "# Discard L=128, n=0.96875, tperp=1.0, M=1600 : middle density not symmetry, delta=0.000144364999007\n",
      "# Discard L=128, n=0.96875, tperp=1.0, M=2000 : middle density not symmetry, delta=0.000576815380084\n",
      "## FIT `fit_func` ##\n",
      "# L      : 128.0\n",
      "# fill   : 0.96875\n",
      "# nholes : 4.0\n",
      "K_rho : 1.19030873218\n",
      "-- n0 : 1.93136161512\n",
      "-- A : 0.176902745914\n",
      "-- alpha : 0.595154366088\n",
      "WARNING: Reducing fit range. Amplitude too small: 4.4859671533e-12 Very likely the fitting routine has problems converging the result.\n",
      "## FIT `fit_func` ##\n",
      "# L      : 160.0\n",
      "# fill   : 0.9625\n",
      "# nholes : 5.0\n",
      "K_rho : 3.91050648536\n",
      "-- n0 : 1.93068688871\n",
      "-- A : -84.2229006171\n",
      "-- alpha : 1.95525324268\n",
      "# Discard L=192, n=0.96875, tperp=1.0, M=1200 : middle density not symmetry, delta=0.000509987930429\n",
      "# Discard L=192, n=0.96875, tperp=1.0, M=1600 : middle density not symmetry, delta=0.000191080692006\n",
      "## FIT `fit_func` ##\n",
      "# L      : 192.0\n",
      "# fill   : 0.96875\n",
      "# nholes : 6.0\n",
      "K_rho : 1.49519220818\n",
      "-- n0 : 1.93191409118\n",
      "-- A : 0.321446912507\n",
      "-- alpha : 0.747596104089\n",
      "M=inf t_perp=1.0 filling=0.9688  ->  Krho=1.866 +/- nan :  R^2 0.6600\n",
      "## FIT `fit_func` ##\n",
      "# L      : 32.0\n",
      "# fill   : 0.9375\n",
      "# nholes : 1.0\n",
      "K_rho : -0.339231527501\n",
      "-- n0 : 1.93571883923\n",
      "-- A : -0.0424571328426\n",
      "-- alpha : -0.169615763751\n",
      "Data not found for L=48, n=0.96875, M=extrap_truncation_deg2_num6\n",
      "## FIT `fit_func` ##\n",
      "# L      : 64.0\n",
      "# fill   : 0.96875\n",
      "# nholes : 2.0\n",
      "K_rho : -2.9559838802\n",
      "-- n0 : 1.91501745559\n",
      "-- A : 0.000138112894763\n",
      "-- alpha : -1.4779919401\n",
      "Data not found for L=80, n=0.96875, M=extrap_truncation_deg2_num6\n",
      "WARNING: Reducing fit range. Amplitude too small: 0.0 Very likely the fitting routine has problems converging the result.\n",
      "WARNING: Reducing fit range. Amplitude too small: 3.56958906877e-12 Very likely the fitting routine has problems converging the result.\n",
      "WARNING: Reducing fit range. Amplitude too small: 1.99840144433e-15 Very likely the fitting routine has problems converging the result.\n",
      "PROBLEM: Failed to fit.\n",
      "## FIT `fit_func` ##\n",
      "# L      : 96.0\n",
      "# fill   : 0.958333333333\n",
      "# nholes : 3.0\n",
      "K_rho : 1.0\n",
      "-- n0 : 0.03125\n",
      "-- A : 1.0\n",
      "-- alpha : 0.5\n",
      "# Discard L=128, n=0.96875, tperp=1.0, M=1200 : middle density not symmetry, delta=0.00129310249938\n",
      "# Discard L=128, n=0.96875, tperp=1.0, M=1600 : middle density not symmetry, delta=0.000144364999007\n",
      "# Discard L=128, n=0.96875, tperp=1.0, M=2000 : middle density not symmetry, delta=0.000576815380084\n",
      "## FIT `fit_func` ##\n",
      "# L      : 128.0\n",
      "# fill   : 0.96875\n",
      "# nholes : 4.0\n",
      "K_rho : 1.19305271437\n",
      "-- n0 : 1.93135595824\n",
      "-- A : 0.17786513285\n",
      "-- alpha : 0.596526357186\n",
      "WARNING: Reducing fit range. Amplitude too small: 1.62536650805e-13 Very likely the fitting routine has problems converging the result.\n",
      "## FIT `fit_func` ##\n",
      "# L      : 160.0\n",
      "# fill   : 0.9625\n",
      "# nholes : 5.0\n",
      "K_rho : 3.68057520966\n",
      "-- n0 : 1.93075464165\n",
      "-- A : -53.3169066385\n",
      "-- alpha : 1.84028760483\n",
      "# Discard L=192, n=0.96875, tperp=1.0, M=1200 : middle density not symmetry, delta=0.000509987930429\n",
      "# Discard L=192, n=0.96875, tperp=1.0, M=1600 : middle density not symmetry, delta=0.000191080692006\n",
      "## FIT `fit_func` ##\n",
      "# L      : 192.0\n",
      "# fill   : 0.96875\n",
      "# nholes : 6.0\n",
      "K_rho : 1.48629220978\n",
      "-- n0 : 1.93191144187\n",
      "-- A : 0.315709252328\n",
      "-- alpha : 0.743146104888\n",
      "M=inf t_perp=1.0 filling=0.9688  ->  Krho=1.846 +/- nan :  R^2 0.6508\n",
      "## FIT `fit_func` ##\n",
      "# L      : 32.0\n",
      "# fill   : 0.9375\n",
      "# nholes : 1.0\n",
      "K_rho : -0.339834968177\n",
      "-- n0 : 1.93572282771\n",
      "-- A : -0.0424279769931\n",
      "-- alpha : -0.169917484088\n",
      "Data not found for L=48, n=0.96875, M=extrap_bonddim_deg2_num6\n",
      "## FIT `fit_func` ##\n",
      "# L      : 64.0\n",
      "# fill   : 0.96875\n",
      "# nholes : 2.0\n",
      "K_rho : -2.94740462669\n",
      "-- n0 : 1.91504839476\n",
      "-- A : 0.000141451015957\n",
      "-- alpha : -1.47370231334\n",
      "Data not found for L=80, n=0.96875, M=extrap_bonddim_deg2_num6\n",
      "WARNING: Reducing fit range. Amplitude too small: 0.0 Very likely the fitting routine has problems converging the result.\n",
      "WARNING: Reducing fit range. Amplitude too small: 1.03628217119e-12 Very likely the fitting routine has problems converging the result.\n",
      "## FIT `fit_func` ##\n",
      "# L      : 96.0\n",
      "# fill   : 0.958333333333\n",
      "# nholes : 3.0\n",
      "K_rho : -2.86685143349\n",
      "-- n0 : 1.9309514869\n",
      "-- A : -5.79086728805e-05\n",
      "-- alpha : -1.43342571675\n",
      "# Discard L=128, n=0.96875, tperp=1.0, M=1200 : middle density not symmetry, delta=0.00129310249938\n",
      "# Discard L=128, n=0.96875, tperp=1.0, M=1600 : middle density not symmetry, delta=0.000144364999007\n",
      "# Discard L=128, n=0.96875, tperp=1.0, M=2000 : middle density not symmetry, delta=0.000576815380084\n",
      "## FIT `fit_func` ##\n",
      "# L      : 128.0\n",
      "# fill   : 0.96875\n",
      "# nholes : 4.0\n",
      "K_rho : 1.21706719888\n",
      "-- n0 : 1.93123591551\n",
      "-- A : 0.189216963885\n",
      "-- alpha : 0.608533599441\n",
      "WARNING: Reducing fit range. Amplitude too small: 3.13526982154e-13 Very likely the fitting routine has problems converging the result.\n",
      "## FIT `fit_func` ##\n",
      "# L      : 160.0\n",
      "# fill   : 0.9625\n",
      "# nholes : 5.0\n",
      "K_rho : 3.8468820514\n",
      "-- n0 : 1.93053826977\n",
      "-- A : -71.7820458817\n",
      "-- alpha : 1.9234410257\n",
      "# Discard L=192, n=0.96875, tperp=1.0, M=1200 : middle density not symmetry, delta=0.000509987930429\n",
      "# Discard L=192, n=0.96875, tperp=1.0, M=1600 : middle density not symmetry, delta=0.000191080692006\n",
      "## FIT `fit_func` ##\n",
      "# L      : 192.0\n",
      "# fill   : 0.96875\n",
      "# nholes : 6.0\n",
      "K_rho : 1.72288789831\n",
      "-- n0 : 1.9317844593\n",
      "-- A : 0.503089608577\n",
      "-- alpha : 0.861443949157\n",
      "M=inf t_perp=1.0 filling=0.9688  ->  Krho=2.392 +/- nan :  R^2 0.9142\n"
     ]
    },
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "/opt/local/Library/Frameworks/Python.framework/Versions/2.7/lib/python2.7/site-packages/ipykernel/__main__.py:27: DeprecationWarning: numpy boolean negative (the unary `-` operator) is deprecated, use the bitwise_xor (the `^` operator) or the logical_xor function instead.\n"
     ]
    },
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAY4AAAEeCAYAAACdYvI/AAAABHNCSVQICAgIfAhkiAAAAAlwSFlz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\n",
      "text/plain": [
       "<matplotlib.figure.Figure at 0x10ef37d50>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAY4AAAEeCAYAAACdYvI/AAAABHNCSVQICAgIfAhkiAAAAAlwSFlz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\nkViUOEREJJb/D1cD3aVqqvoZAAAAAElFTkSuQmCC\n",
      "text/plain": [
       "<matplotlib.figure.Figure at 0x10f3c9690>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAY4AAAEeCAYAAACdYvI/AAAABHNCSVQICAgIfAhkiAAAAAlwSFlz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\nbwaZBTYAAAAASUVORK5CYII=\n",
      "text/plain": [
       "<matplotlib.figure.Figure at 0x10f0bed10>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "all_extraps = []\n",
    "all_extraps.append(utils.Extrapolation('variance', deg=2, num_points=6))\n",
    "all_extraps.append(utils.Extrapolation('truncation', deg=2, num_points=6))\n",
    "all_extraps.append(utils.Extrapolation('bonddim', deg=2, num_points=6))\n",
    "\n",
    "colors = 'brmc'\n",
    "markers = 'osv'\n",
    "\n",
    "filling = 0.96875 \n",
    "i = 0\n",
    "for bond_dim in all_extraps:\n",
    "    figure()\n",
    "    ## Use only the last two points in the fit\n",
    "    d, props = load.result('density_amplitudes', filling=filling, bond_dim=bond_dim, amplitude_points=2)\n",
    "\n",
    "    fit_coeff = props['fitted_coeff']\n",
    "    xfit = linspace(min(d[:,0]), max(d[:,0]))\n",
    "    yfit = exp(polyval(fit_coeff, log(xfit)))\n",
    "    \n",
    "    fit_range = props['fit_range']\n",
    "    sel = np.all([xfit >= fit_range[0], xfit <= fit_range[1]], axis=0)\n",
    "    \n",
    "    c = colors[i]\n",
    "    m = markers[i]\n",
    "    \n",
    "    plot(xfit[sel], yfit[sel], '-'+c)\n",
    "    plot(xfit[-sel], yfit[-sel], '--'+c)\n",
    "    plot(d[:,0], d[:,1], m+c, label='n={}'.format(filling))\n",
    "\n",
    "    xscale('log')\n",
    "    yscale('log')\n",
    "\n",
    "    title(str(bond_dim))\n",
    "    legend(loc='best')\n",
    "    xlabel('L')\n",
    "    ylabel('density amplitude')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 2",
   "language": "python",
   "name": "python2"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 2
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython2",
   "version": "2.7.10"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 0
}


==> anc/hubbard_ladders_workflows/pair_correlations.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 2,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Populating the interactive namespace from numpy and matplotlib\n"
     ]
    }
   ],
   "source": [
    "%pylab inline\n",
    "%load_ext autoreload\n",
    "%autoreload 2"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "metadata": {
    "collapsed": false
   },
   "outputs": [],
   "source": [
    "from scripts import load, utils"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": [
    "## helper function to estimate systematic errors by loading multiple extrapolations\n",
    "def load_many_extrap(what, **kwargs):\n",
    "    from copy import deepcopy\n",
    "    all_extraps = []\n",
    "    all_extraps.append(utils.Extrapolation('variance', deg=2, num_points=6))\n",
    "    all_extraps.append(utils.Extrapolation('truncation', deg=2, num_points=6))\n",
    "    all_extraps.append(utils.Extrapolation('bonddim', deg=2, num_points=6))\n",
    "    \n",
    "    extraps_raw = []\n",
    "    for bond_dim in all_extraps:\n",
    "        parms = deepcopy(kwargs)\n",
    "        parms['bond_dim'] = bond_dim\n",
    "        d, props = load.result(what, **parms)\n",
    "        extraps_raw.append(d)\n",
    "    \n",
    "    extraps = np.column_stack([er[:,1] for er in extraps_raw])\n",
    "    dd = np.empty((extraps.shape[0], 4))\n",
    "    dd[:,0] = extraps_raw[0][:,0]\n",
    "    dd[:,1] = np.mean(extraps[:,0:], axis=1)\n",
    "    dd[:,2] = np.min(extraps[:,0:], axis=1)\n",
    "    dd[:,3] = np.max(extraps[:,0:], axis=1)\n",
    "    return dd, props"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## Fig. 2 : Effect of averaging"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "data": {
      "text/plain": [
       "<matplotlib.text.Text at 0x10daf7990>"
      ]
     },
     "execution_count": 5,
     "metadata": {},
     "output_type": "execute_result"
    },
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAYUAAAEWCAYAAACJ0YulAAAABHNCSVQICAgIfAhkiAAAAAlwSFlz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\n",
      "text/plain": [
       "<matplotlib.figure.Figure at 0x10c440f90>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "L = 128\n",
    "filling = 0.875\n",
    "bond_dim = 4800\n",
    "\n",
    "corr_types = []\n",
    "corr_types.append( ('i=18 fixed', utils.FixedStart(18)) )\n",
    "corr_types.append( ('i=18 fixed', utils.FixedStart(20)) )\n",
    "corr_types.append( ('averaging', utils.Averaged()) )\n",
    "\n",
    "\n",
    "figure()\n",
    "for lab, ct in corr_types:\n",
    "    d, props = load.result('pairfield', L=L, filling=filling, bond_dim=bond_dim, correlation_type=ct)\n",
    "    plot(d[:,0], d[:,1], label=lab)\n",
    "xlim(10, 120)\n",
    "ylim(1e-4, 1e-3)\n",
    "legend(loc='best')\n",
    "xscale('log')\n",
    "yscale('log')\n",
    "xlabel('r')\n",
    "ylabel('D')"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## Fig. 4a : Effect of bond dimension $M$"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 6,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "data": {
      "text/plain": [
       "<matplotlib.text.Text at 0x10dabdc50>"
      ]
     },
     "execution_count": 6,
     "metadata": {},
     "output_type": "execute_result"
    },
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAYUAAAEWCAYAAACJ0YulAAAABHNCSVQICAgIfAhkiAAAAAlwSFlz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\niHQMCkREpPs/W0ady+bm/H4AAAAASUVORK5CYII=\n",
      "text/plain": [
       "<matplotlib.figure.Figure at 0x10c440fd0>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "L = 128\n",
    "filling = 0.875\n",
    "corr_type = utils.Averaged()\n",
    "\n",
    "bond_dims = []\n",
    "bond_dims.append(800)\n",
    "bond_dims.append(1200)\n",
    "bond_dims.append(2000)\n",
    "bond_dims.append(2800)\n",
    "bond_dims.append(3600)\n",
    "\n",
    "figure()\n",
    "for bond_dim in bond_dims:\n",
    "    d, props = load.result('pairfield', L=L, filling=filling, bond_dim=bond_dim, correlation_type=corr_type)\n",
    "    plot(d[:,0], d[:,1], label='M='+str(bond_dim))\n",
    "\n",
    "d, props = load_many_extrap('pairfield', L=L, filling=filling, correlation_type=corr_type)\n",
    "line, = plot(d[:,0], d[:,1], label='M=inf')\n",
    "fill_between(d[:,0], d[:,2], d[:,3], edgecolor='none', facecolor=line.get_color(), alpha=.4)\n",
    "\n",
    "xlim(1, 120)\n",
    "ylim(1e-4, 1e-2)\n",
    "legend(loc='best', frameon=False)\n",
    "xscale('log')\n",
    "yscale('log')\n",
    "xlabel('r')\n",
    "ylabel('D')"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## Fig. 6c) : Extrapolation of pair correlation"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 7,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "/opt/local/Library/Frameworks/Python.framework/Versions/2.7/lib/python2.7/site-packages/ipykernel/__main__.py:27: DeprecationWarning: numpy boolean negative (the unary `-` operator) is deprecated, use the bitwise_xor (the `^` operator) or the logical_xor function instead.\n"
     ]
    },
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAaIAAAEZCAYAAADVBiHZAAAABHNCSVQICAgIfAhkiAAAAAlwSFlz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\nIgAAAABJRU5ErkJggg==\n",
      "text/plain": [
       "<matplotlib.figure.Figure at 0x10dac9190>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAaIAAAEZCAYAAADVBiHZAAAABHNCSVQICAgIfAhkiAAAAAlwSFlz\nAAALEgAACxIB0t1+/AAAIABJREFUeJzsnXlcVcX7x98DooKALCIaIgiaqZma5Z5gintqmmsuaLlk\namWa5ZKUv8wWs7BFyxStbNG0zC2tXLIvaua+JyrumoIpIrI9vz/O5cYOCpd7wXm/XufFOXNm5nzO\nudzz3Jl5Zh4lImg0Go1GYy3srC1Ao9FoNHc32hBpNBqNxqpoQ6TRaDQaq6INkUaj0WisijZEGo1G\no7Eq2hBpNBqNxqpoQ6TRaDQaq6INkUZTTFBKva2UOqWU+lcpdVIp9Uqm8/WVUn8ppW4opXYopepZ\nS6tGcztoQ6TRFB/mATVFpDzQDHhSKfU4gFKqNPAjsAhwAxYCPyqlHKwlVqPJL9oQaTRFgFIqUCl1\nRSnVwHR8j1LqH6VUy/zWISJHReRmWpVAKhBoOg4G7EXkAxFJEpHZpjyPFt5daDSWQRsijaYIEJEo\nYALwpVLKEVgALBCRzUqpj5VSsTlsu9PXo5R6WSl1HTgNOAGLTafqAHszXXavKV2jsWmUXmtOoyk6\nlFI/AgFACvCwiCTdYT31gW7AuyISp5SaAtQWkb7p8nwJ/C0irxWCdI3GYugWkUZTtMzDaKXMvlMj\nBCAiu4GbQJqRiQNcM2VzBa7d6TU0mqJCGyKNpohQSjkD72MYo9eUUu6m9DlKqes5bPtyqdKB/8aI\nDgAPZDr/gCldo7FptCHSaIqOD4DtIjIMWAXMARCRESLiksNWF0AZDFdKuZn2GwEjgV9MdW8EUpRS\nY5RSZZRSowABfivqm9Robhc9RqTRFAFKqa7Ah0BdEbmqlCoH7AZeFZGv81FeAauBRkBp4ByGs8OM\ndHnqY7S2agMHgadEZE+h34xGU8hY1BAppdpjdEXYA/NE5K1s8oQDHYB4IFREduVWVinlAXwL+AEn\ngV6mL7Y/cAg4bKo6UkRGmspsBCph9KkDhIjI5UK+XY1Go9HcARbrmlNK2WP8AmyP8Qutr1KqVqY8\nHYHqIlIDGAZ8ko+yLwPrReRe4FfTcRrHRKSBaRuZLl2AfunOaSOk0Wg0NoIlx4gaYRiGkybvoG+A\nrpnydMGYAY6IbAPclFKV8ihrLmP62y2fetQd34lGo9FoLIYlDZEPxqS7NM6Y0vKT555cynqLyEXT\n/kXAO12+akqpnUqpjUqpFpmutUAptUspNfn2b0Wj0Wg0lqKUBevO7+BTfloqKrv6RESUUmnp5wBf\nEYlVSj0I/KCUqi0iccCTInLO5D77vVJqgIh8kU99Go1Go7EgljREZwHfdMe+GC2b3PJUMeVxyCb9\nrGn/olKqkohcUEpVBi4BiEgikGja36mUigLuBXaKyDlTepxSajFG118GQ5TOoGk0Go3mNhCRAg19\nWLJrbgdQQynlb1oZuDewIlOeFcBAAKVUE+Cqqdstt7IrgEGm/UHAD6byFUxODiilAoAawHGllL1S\nqoIp3QF4DMh2kqCI2Nw2depUq2vQmrSmu1GX1pS/rTCwWItIRJJNk+p+xnDB/lxEDimlhpvOzxWR\n1UqpjkqpY8ANYHBuZU1VzwC+U0o9hcl925TeEnhdKZWEsSrxcPlvvsZakxGyB9YDn1nqvjUajUZz\ne1iyaw4RWQOsyZQ2N9PxqPyWNaXHAG2ySV8GLMsm/Qbw0G0J12g0Gk2RoZf4sXGCg4OtLSELWlP+\n0Jryjy3q0pqKDr3EjwmllOhnodFoNLeHUgopoLOCRbvmNJrCwFhmTaPRWBtL/VjXhkhTLNCtVY3G\nuljyB6EeI9JoNBqNVdGGSKPRaDRWRRsijUaj0VgVbYg0Gs0dc+rUKVxcXIrFGF5YWBgDBgywtgxN\nNmhDpNFYgdDQUKZMmWJtGQWmatWqXL9+vVh4NhaWxqNHj9K1a1cqVqyIp6cn7du35+jRo4VSd2Fy\n/PhxOnfujKurK15eXkyYMMHaknJEGyJNsWbVqs20azeZ4OAw2rWbzKpVm4u0vKVITk62toQ8KQ4a\nLcG///5Lt27dOHr0KBcvXqRRo0Z07Zo51Jp1SUxMJCQkhDZt2nDx4kXOnj1L//79rS0rZ6y9YJ6t\nbMaj0NgiOX02K1duksDAiQJi3gIDJ8rKlZvyVW9By6dx9uxZ6d69u3h5eUm1atUkPDxcrly5IlWq\nVJGffvpJRESuX78ugYGBsmjRIvn000/FwcFBSpcuLc7OztKlSxcREfHz85O33npL6tatK2XLlpXk\n5GR58803JTAwUFxcXKR27dqyfPly83UXLFggzZo1k1GjRkn58uXlvvvuk19//TVXrd9884089NBD\nGdLee+89s4aVK1dK/fr1xdXVVXx9fSUsLMyc78SJE6KUks8//1yqVq0qQUFBcvLkSVFKSUpKioiI\nzJ8/X2rVqiUuLi4SEBAgc+fONZffsGGD+Pj4yMyZM6VixYpSuXJlWbBggfl8fHy8jB07Vvz8/KR8\n+fLSokULuXnzpoiIREZGStOmTcXNzU3q1asnGzduzPNzOX78uLRs2VJcXFwkJCRERo0aJf379zef\nz63O48ePyyOPPCIuLi7Spk0bGTlyZIay6bly5YoopSQmJiZXPVOnTpWePXvKwIEDxcXFRerUqSM7\nduwwn1dKSVRUlPl40KBBMnny5AzP7u233zY/ux9++EFWrVol9957r3h4eMj06dPNZefOnSstW7bM\n8xndDjl9D03pBXv/FrSCkrJpQ2S75PTZtG07KYMRSdvatZucr3oLWl5EJCUlRR588EGZNm2aJCUl\nyfHjxyUgIEB+/vlnWbdunVSqVEkuXbokTz/9tPTs2dNcLjQ0VKZMmZKhLj8/P2nQoIGcOXNGEhIS\nRERkyZIlcv78eRER+fbbb6VcuXJy4cIFETEMUalSpeT999+X5ORk+fbbb6V8+fK5vhDj4+PFxcVF\n/v77b3PaQw89JN9++62IiGzcuFH2798vIiJ79+4Vb29v+eGHH0TkP0M0aNAgiY+Pl4SEBHNamiFa\ntWqVHD9+XERENm3aJE5OTrJz504RMV6mpUqVkqlTp0pycrKsXr1anJyc5OrVqyIiMnLkSGnVqpWc\nO3dOUlJSJDIyUm7duiVnzpwRT09PWbNmjYiIrF+/Xjw9PeWff/7J9bNp0qSJvPjii5KYmCibN28W\nFxcXGTBggIhIjnVevnzZXHb8+PGSlJQkW7ZsEVdXV3PZzCxfvlzuueeeXLWIGIaobNmysmbNGklN\nTZVXXnlFmjRpYj6f2RCl/x9Je3bTpk2T5ORk+eyzz6RChQry5JNPSlxcnBw4cEAcHR3l5MmTIiIy\nePBgGTBggHTo0EEqVKggwcHBsm/fvjw15oY2RNoQ3dXk9NkEBU3N1pAEBU3NV70FLS8isnXrVqla\ntWqGtOnTp8vgwYNFRGT06NFy//33S5UqVTIYiNDQUPOv3TT8/f0ztBCyo379+vLjjz+KiGGIMr8A\nGzVqJF988UWudfTv319ef/11ERE5evSouLi4mFsemXnuuefkhRdeEJH/DNGJEyfM5zMbosx069ZN\nPvjgAxExXqaOjo4Z8lasWFG2bdsmKSkp4ujoKHv37s1Sx4wZM7IYgXbt2snChQtzvMfo6GgpVaqU\nxMfHm9P69etnrie3OtPKpn8m/fv3z7ZFdPr0afHx8ZFvvvkmRy1pTJ06VUJCQszHacYjjewMUfoW\nkaOjo6SmpoqIyLVr10QpJdu3bzfnb9iwofl/IyQkRBwcHGTt2rWSlJQk77zzjgQEBEhiYmKeOnPC\nkoZIjxFpii1lymQ/RlG2bEqRlAeIjo7m3LlzuLu7m7c333yTS5cuATB06FAOHDhAaGgo7u7uedbn\n6+ub4XjRokU0aNDAXPf+/fu5cuWK+byPj0+G/H5+fpw7dy7Xa/Tr14+vv/4agMWLF/P4449TtmxZ\nALZt20arVq2oWLEibm5uzJ07N8P1stOYnjVr1tCkSRM8PT1xd3dn9erVGcp7enpiZ/ffa8fJyYm4\nuDguX75MQkICgYGBWeqMjo5myZIlGZ7xH3/8wYULF3LUkfaZODo6Zng2xnsz9zrPnTuHh4eH+Znk\ndM///PMPbdu25dlnn6V37945akmPt7d3hntPSEggNTU1X2U9PT3NDhdp95W+PkdHR+Li4sz7jzzy\nCO3ataNUqVKMGzeOK1eucPjw4Xxdq6jRhkhTbBkzpi2BgZMypAUGTmT06JAiKQ+G11i1atWIjY01\nb9euXWPlypWkpKQwbNgwBg4cyEcffURUVJS5XE4eXOnTo6OjGTZsGB999BExMTHExsZy//33m1+m\nAGfPns1QPjo6OotxykybNm34559/2LNnD9988w39+vUzn+vXrx/dunXjzJkzXL16lREjRmR5Ueak\n/datW/To0YOXXnqJS5cuERsbS8eOHTPozYkKFSpQtmxZjh07luVc1apVGTBgQIZnfP36dV566aUc\n66tcuTKxsbHEx8eb06Kjo83ac6uzcuXKxMTEcPPmTXPZU6dOZag/NjaWtm3b0q1bN1555ZU87w/y\n9tpzcnLKoPf8+fN37OlXr169DMf5+QysiTZEmmJLp04t+eCDdrRrN4WgoDDatZvCBx+0p1OnlkVS\nHqBRo0a4uLjw9ttvc/PmTVJSUti/fz9//vkn06dPx97engULFjB+/HgGDhxofql7e3tz/PjxXOu+\nceMGSikqVKhAamoqCxYsYP/+/RnyXLp0ifDwcJKSkliyZAlHjhyhY8eOudbr4OBAz549GTduHLGx\nsYSE/Gd44+LicHd3p3Tp0mzfvp3Fixfn+2WYmJhIYmIiFSpUwM7OjjVr1rBu3bp8lbWzs2PIkCGM\nHTuW8+fPk5KSQmRkJImJifTv35+ffvqJdevWkZKSQkJCAhs3bsxihNPj5+fHQw89xNSpU0lKSmLL\nli2sXLnSfD63OtPKhoWFkZSURGRkJCtXrjQ/h2vXrtGuXTtatGjB9OnT83V/kLcxqF+/Pl999RUp\nKSmsXbuWzZvv3IOzf//+bN26lV9//ZWUlBTef/99vLy8qFWr1h3XaVEK2rdXUjb0GJHNYuufzblz\n56Rv375SqVIlcXd3l6ZNm8pbb70lHh4e5j7/lJQUad68udmz6e+//5b69euLm5ubPP744yJijBFl\n9nqbNGmSeHh4SIUKFWTs2LESHBwsn3/+uYgYY0TNmzc3e83VrFlT1q9fny/Nv//+uyilZNSoURnS\nly5dKn5+fuLi4iKdO3eW0aNHm8dSTpw4IXZ2dhnGeDKnffTRR+Lt7S1ubm4yYMAA6du3b4YBd19f\n3wzXS3/PN2/elOeff158fHykfPnyEhQUZB6n2bZtmwQFBYmHh4d4eXlJ586d5dSpU7neY5rnm7Oz\ns4SEhGS4l7zqjIqKMnvNtW7dWoYNGyZPPfWUiIhERESIUkrKlSsnzs7O4uzsLC4uLnL69Olc9YSF\nhWW4fuZnt2PHDqlTp47ZqaJfv345PrukpCSxs7OT6Ohoc1qLFi3kq6++Mh8vW7ZMqlevLq6urtKq\nVSs5ePBgrvryIqfvIYUwRqTjEZnQ8YhsF1O8E2vLsDkiIiL4/PPP+f33360tpcTTu3dvateuzdSp\nU60txWrk9D0sjHhEumtOo9FoMrFjxw6ioqJITU1lzZo1rFixgm7dullbVolFGyKNppiilMpx/MbZ\n2RkXF5cs2x9//FHEKi2Lpe7zwoULtGrVChcXF1544QXmzJmTxQEgOzp06JCtnhkzZhRIT0lHd82Z\n0F1ztovumtNorI/umtNoNBpNiUUbIo1Go9FYFW2I0nEj8Ya1JWg0Gs1dRylrC7AlKrxTATtlh3c5\nbyqWq0jFchXxLueNj6sPVVyrZNjKlylfLGKwaDQaja2jnRVMKKUkNTWVuMQ4Lt24xMUbF42/cRc5\ne/0sZ66dMW+nr51GRPBz86OaWzUC3AMIcA/IsF+udDlr31KJQTsraDTWx5LOCtoQmbhdr7l/E/7l\n1L+nOB57nOOxxzlx9USG/QpOFajpWZP7KtxHTc+a1Kxg7Pu6+uqW1G2iDdHdjYuLC/v27cPf379I\nrhcWFkZUVBRffPFFkVyvuGBJQ6S75tKRmgp2+Rw1K1+2PHXL1qWud90s51JSUzj17ymOXDnCkctH\nOHT5EMsPL+fw5cPcSLpBHa861K1olE376+HoUch3o7FlQkND8fX1Zdq0aUV+7eDgYAYMGMBTTz1V\n5NfOi+y0Xb9+vUg1FGZI8fHjxxMZGUlKSgoPP/ww4eHh3HvvvYVSf2Fx/PhxxowZw+bNmylTpgxD\nhgzhrbfeKlINFjVESqn2wPuAPTBPRLLcnVIqHOgAxAOhIrIrt7JKKQ/gW8APOAn0EpGrSil/4BCQ\nts55pIiMNJVpCEQAZYHVIvJcdnrDfD4jcPpT9Otvh4PDnd+3vZ091dyrUc29Gu2rt89wLuZmDPsu\n7mPfpX3su7iPxfsWs//SfsqXLU/Dyg15sPKDNKzckIb3NKSSc6U7F3EXEBYaCidPZj3h709YRITF\ny1uS5ORkSpWyzNczrxetJa+dFyWptyAtpPjChQtxdnbm9ddfp2vXrhw6dMja0sykhRQfPXo0S5Ys\nwd7eniNHjhS9kIIuVpfThmFAjgH+gAOwG6iVKU9HDMMA0BjYmldZ4G3gJdP+BGCGad8f2JeDlu1A\nI9P+aqB9NnkktnYzOeTysDxWabvMni2SLqaWRUlNTZVjV47Jt/u/lQnrJ0ibRW3EfYa7VH63sjy2\n+DF5Y/Mb8tvx3+T6retFI8jGIIfFFqcGBUl2ke2mBgXlq96Clk+jOIUKnzhxotjb20vZsmXF2dlZ\nRo8eLSJGULaPPvpIqlevLgEBAVlCgIuIBAUFybx588zXbt68uYwbN07c3d2lWrVq5minIkb47NDQ\nULnnnnvE3d1dunXrJiIiMTEx0qlTJ/Hy8hJ3d3fp3LmznDlzJk9taYvHXr16VQYMGCBeXl7i5+cn\n//d//2cOFpeXppzQIcXzF1I8p+8hthyhFWgKrE13/DLwcqY8c4De6Y4PA5VyK2vK423arwQcllwM\nEVAZOJTuuA8wJ5t8IikpIhERcsuzkqz1Gyr3eV2WN98U+ffffH1OhUpqaqqciD0h3+3/TsauHSvN\nPm8mTm84yQOfPCDDfxouC3YtkGNXjpm/hCUZWzZExS1UuIhkWME7DaWUtG3bVmJjY7MNAZ653IIF\nC8TBwUHmzZsnqamp8sknn2SIFtuxY0fp06ePXL16VZKSkmTz5s0iYryMly1bJjdv3pTr169Lz549\nzUYqN21pL94BAwZIt27dJC4uTk6ePCn33ntvvjXlhA4pnr+Q4sXVED0BfJbuuD8wO1Oen4Bm6Y5/\nARoCPXIqC8SmS1dpxyZDFAfsBDYCLUzpDwHr05V5BPgpG73/PdnYWJHRoyXR01vmNJ4vFTxSZMoU\nEdP/ntW4lXxLtp/ZLuFbw6XP0j7iM9NH7pl5j/Re0ls+2v6R7Lu4T1JSsw/ZXJyxZUNUHEOFBwcH\nm1s2aSilZMOGDebj/Bii6tWrm8/duHFDlFJy8eJFOXfunNjZ2cnVq1dz1SEismvXLnF3d89TW1RU\nlCQnJ0vp0qXl0KFD5nNz586V4ODgPDXlhA4pnv+Q4pY0RJac0JpfN6f8dAqr7OpLewimw3OAr4g8\nCIwFFiulXPKpISNubhAejsPPqxie+gmnqrVE7d9HjRowfjzkEqHYopS2L83DPg8zuvFovu7xNadf\nOM2WwVvoUL0Df537i8e/fRyvd7zo/m13Pv7zY45cPpJmZDUWojiGCofsx2JyCwGeHZUq/TeG6eTk\nBBiB9U6fPo2Hhwfly5fPUiY+Pp7hw4fj7+9P+fLlCQoK4t9//83wf5rTONHly5dJSkrCz8/PnFa1\natUMAfJy0pQTOqS4bYQUt+SI5Fkg/afiC5zJI08VUx6HbNLT/tsuKqUqicgFpVRl4BKAiCQCiab9\nnUqpKKCGqVyVHOrKQFhYmHk/ODiY4OBgiIzE8bPPeO3V1rzYK5TX46ZSu3Y5+vaFCROgatW8HoPl\nUEqZnSIG1R8EwLnr59hwYgO/nPiFGVtmIAitq7WmTUAbWldrTWWXytYTXAJJCxV+9OjRLOcyhwoP\nDQ0lMDAQuL1Q4b/99htNmzZFKUWDBg0yvLSzCxXetWvXXDXn59rlyhnz4OLj43F2dgaMFanzg6+v\nLzExMfz7779ZjNHMmTM5evQo27dvp2LFiuzevZsHH3wQEcl1NXEwwok7ODhw8uRJc6TRU6dOUaVK\nlRzL5EX6kOJphis6Ohp7e3vgv5Din376aZay0dHR5pDiaS/8U6dOZbiHogopfrs/ItKoV69ehpXK\n8/PDdePGjWzcuPGOrpcTlmwR7QBqKKX8lVKlgd7Aikx5VgADAZRSTYCrInIxj7IrgEGm/UHAD6by\nFZRS9qb9AAwjdFxEzgPXlFKNlfEJD0grk5mwsDDzFhwcbCTa28OIEbBvH67Xz/Lu2vuJ+nANzs7Q\noAEMHQp5RHwuUu5xuYcnH3iSBV0XEP18NL8O/JXGPo1Zfng5dT6uQ4O5DZj460S2nNpCcmqyteUW\nDH9/woKCsmzkd75JQctTPEOFe3t7ExUVlWseLy8vfHx8+OKLL0hJSWH+/Pl5lkmjcuXKdOjQgZEj\nR3L16lWSkpLMwfvi4uJwdHSkfPnyxMTE8Nprr+Vbm729Pb169WLSpEnExcURHR3NrFmz6N+/f750\nZYcOKX77IcWDg4MzvCsLhYL27eW2YbhlH8HwgHvFlDYcGJ4uz4em83uAB3Mra0r3wBhLOgqsA9xM\n6d2B/cAu4C+gU7oyDYF9prrCc9Cabf9nFtauFQkIEOnVS64cOC+TJ4t4eooMHChy+HD+qrAWSSlJ\n8nv07zLxl4nSYE4DcZ/hLj2/6ynzd86Xi3E596Nbm3x/NlaiuIUKj4yMlHvvvVfc3d3lueeeE5Gs\n4w4iImvWrJFq1aqJm5ubvPjiixmuHRERIY888kiG/HZ2duY6YmJiZNCgQeLt7S3u7u7So0cP87MK\nDg4WZ2dnqVmzpsydOzdDuOy8tMXGxkr//v3Fy8tLfH19Zdq0aebxkLw05YQOKZ6/kOI5fQ/RocIL\nj9taWSE+HqZNg88/hzff5Gr3Icz+UBEeDq1bw5QpUKeOZfUWBuevn2ftsbWsPraa9VHrqVOxDl1r\ndqVrza7UrFDT2vLM6JUVskeHCrc9SnJIcb3ETxFwR4Hx9uyBp58GFxeYO5frlWrw8cfw3nvQsqVh\nkB54wDJ6C5tbybfYcHIDPx7+kRVHV+BS2oUuNbvQvVZ3Gvk0wk5Zb6F2bYiyRxsi67Njxw7c3d2p\nVq0aP//8M927d2fr1q35iuZa3NBL/Ngq9epBZCTMng1NmzLTzw+cnRl2r+LcThj3ELi6QuWm/rQf\nMYTw8HXculWKMmWSGTOmLZ06tbT2HZgpU6oM7au3p3319nwsH/PX+b/48fCPDPlxCNcTr/NErSd4\novYTNPVtylNjnqJTSCd6PNajRM2EL27kFSo8u3Nr166lefPmlpZmc1jqeVy4cIHu3btz5coVfH19\nbyuk+JYtW7KkT5o0iZdffvmO9RRXdIvIRIFDhZ84QdiDDxJ29WqWU23s6xFZphPx8W+Y0wIDJ/HB\nB+1syhjlxIFLB1h6cClLDi4hNiEWNkCMZwz1rtdj3KBxFjdIukWk0Vgf3TVXBBTYEIHhdZWNB8vj\nblX54Wp0lvR27aawdm3RL3pZEA79c4gOQzsQ3SAaBBxOOFDzak1eHfIqT3R5wiIGSRsijcb6WNIQ\n6QithUkOL+GcPqN//rG3pBqLUMurFv5u/saBgqSAJPY32E+ft/rwcI+HOR5jQ77sGo2mWKANURFQ\nOSEWB2OubQYOHEihSxfYudMKogoDAaeTTjTe35jXnn6Nh4c8TOPPG9NyQUvm75rP9VtFu3y/RqMp\nnmhnhSLA3UHYK1Xol9gYV4yXs2PZ4wQEeJB46Hf6t/Dn3rYRhIVB/fpGmVWrNtusc4OI4HTSibpx\ndRk/cDzdO3c3d8l90OEDVv+9mojdEYz9eSxdanYhtH4owf7B2Ck7Bo8erB0dNBpNBrQhKkz8/QnL\nJrm0nx8JFarQ8b03+b+0pfESgIOnAZjSAiq0go4doUkTePTRzbz//s9ERf3n3BAVNQnAJoxRgGsA\nY9qOyWCA0ihtX5pu93Wj233duHTjEov3LebFdS8SczOGwfUHcyjmEN8t/453F73LuIGWd3TQaDTF\ngILOiC0pG0Uwe39qkyaS22rPN26IvPeeSOnSk7LLJu3aTc79AjbMrvO7ZNSqUWLfyl4IQ5iKOIU6\nSeMejWXJj0tyDWdRFJ/N3UT6uEKWJrsVG9JYsGCBtGjRwnzs7OwsJ06csKie9LF7NLdHTt9DbHz1\nbU1mypTJ9bSTE7zwAjRqlH1DNSGh+Dk3pFG/Un1md5xN0ypNjQQF8f7xbLt/G6EzQ3n62afvKs+4\n0NBQpkyZYpVr57W4qLW4fv06/rexzt+dUFj3vnXrVkJCQvD09KRixYr06tUr34vCFiU7d+6kZcuW\nuLi4UKlSJcLDw60tKVu0IbIFEhIyHDo5Zb8YqUhKUaixKPZ2JmMq4HjSkUp/VEJVV1xofoG1x9aS\nKvlb6h5g8OjBLF2x9I4NWEHLW5Lk5GK+IK0NUxif99WrVxkxYgTR0dFER0fj4uLC4MGDC0Fd4XH5\n8mU6dOjAM888Q0xMDFFRUbRt29basrJFGyJb4K+/CGvRwpiHFBzMvedW0r5sVYIIxo9QANzdJ7Jz\nZwjDh8Pp04YzQ7t2kwkODqNdu8msWnXnK/AWJWJydGh8oDFfdP+Cc+vOcXHORXrU7sHkDZO5d/a9\nzPzfTGNMyWQocuL4teMMWj6Ipj2b3pFBKWj5NM6dO0ePHj2oWLEiAQEBzJ49m5iYGHx9fc0rOcfF\nxVG9enW++OILPvvsMxYvXszbb7+Ni4uLOWyDv78/b7/9Ng888AAuLi6kpKQwY8YMqlevjqurK3Xq\n1OGHH/4/boT2AAAgAElEQVRbOD4iIoLmzZszevRo3NzcqFWrFr/99lu+NB87dozGjRtTvnx5unXr\nRmxsrPncihUrqFOnDu7u7rRq1SpDbBp/f39mzpxJvXr1cHNzo0+fPty6dct8/p133uGee+6hSpUq\nzJ8/P8M1r1y5QpcuXShfvjyNGzfOssq2nZ2deUXy0NBQRo4cSceOHXFxcaFFixZcvHiR559/Hg8P\nD2rVqsXu3bvzvM9du3bx4IMP4urqSp8+fUjI9KNv5cqV1K9fH3d3d5o3b86+ffvM53bu3EmDBg1w\ndXWlV69e9O7d29yKbd++PT169MDZ2RlHR0eeffbZDOEUciI0NJRnn32Wzp074+rqSpMmTcz3fPLk\nSezs7DLEHQoODubzzz8H/vu8x44di7u7O4GBgURGRhIREUHVqlXx9vZm0aJF5rLvvfce7du3p2/f\nvjg4OFCuXDnuu+++PDVahYL27ZWUjaIYIxo0SKYGBWXdHntMpjo5ZTt+1LW8n7RrN1lWrtwkly+L\nTJggUq7cJilffmKGrIGBE2Xlyk0Wv4eCEjoqVJauWJrtmFBqaqpEno6U/sv6i9sMN/Hu6C2OoY45\n9k0HDQq67fGmwiwvUjxDhQcFBYmPj48cOHBAbty4IT169DBHFT1y5IiUK1dOfvnlF0lOTpa3335b\nqlevLklJSSJirBDeuHFjOX/+vMTExEitWrVkzpw5ImKs1u3t7W2ut2/fvhnGiHr37i29e/eW+Ph4\n2b9/v/j4+GRYLTt93kGDBkmFChVk586dkpCQII8++qhUq1ZNvvjiC0lNTZXJkydLq1atcr3PW7du\nSdWqVc3PZ+nSpeLg4GB+7jt37pSKFSvK9u3bJTU1VRYuXCj+/v6SmJhoLhseHi7JycmybNkyKV26\ndJbPLI1Zs2ZJ06ZNc9WTdl+enp7y559/SnJysjz55JPSp08fEclfVNxSpUpJRESE+Rn4+vrKqFGj\nJDExUdatWycuLi5y48YNERF59NFH5bnnnpNmzZpJxYoV5bHHHjOvGn4n5PQ9xJZDhRe3rSgMUW5M\nfeSRbA1RdmGrg4JKnjNDZi7GXRT/rv6GocjLEKVtUxGXli4y5Jkh+TImBS0vUnxDhb/yyivm44MH\nD0rp0qUlJSVFXn/9dendu7f5XGpqqvj4+MimTZvMGtOHEHjppZdkxIgRIiIyePDgDPUePXo0Q5hv\nBwcHOXLkiPn8xIkTMzgrpDdEoaGhMmzYMPO52bNnS+3atc3He/fuFTc3t1zvc9OmTVmeT7NmzczG\nZMSIEVkMS82aNWXTpk2yadMm8fHxyXCuRYsW2RqiPXv2iIeHh2zZsiVXPWn3NXToUPPx6tWr5b77\n7hOR/BmiGjVqmM/t3btXlFJy6dIlc5qnp6fs2bNHRERq1Kghbm5usmPHDklISJAxY8ZI8+bN89SY\nE5Y0RNp921awu51e0uw/tri44uvMkJmK5Sri5+bHSU7mnVnAKdo0r2nc+Gzdyi1VPn2o8DRSUlJo\n2dJwsx86dCgffvghkyZNuuNQ4bNmzeLkyZOA0cVXGKHC01+natWqJCUlcfnyZc6fP0/VdGGHlVL4\n+vrmGI7b0dGR8+fPA0ak0IcffjhDvWn8888/JCcnZ7lublSsWNG8X7Zs2QzH6cNd58S5c+eyfT5p\nREdHs2jRImbPnm1OS0pK4vz584hIlrK+vr5pP1rNHDt2jI4dOxIeHp7vxVNzCtt9J2XBCGKYXX1O\nTk50796dhg0bAjB16lQqVKjA9evXcXFxyfc1iwI9RmTr3LiRJalMmewHsrdvT2HmTLh509KibAOR\n/8abFnVfROR3kbc1L6mg5eG/UOGxsbHm7dq1a6xcuTJLqPD0YyK3Eyr8o48+IiYmhtjYWO6///4M\nL8PsQoVnfoFmx6lTpzLsOzg44OXlxT333EN09H/rIooIp0+fzledlStXzlJvGl5eXpQqVSrH85ag\ncuXK2T6fNKpWrcqkSZMyfHZxcXH07t0727KZw4BHR0cTEhLCq6++ypNPPllgvenDs6dREE+8B4pL\nDBq0IbJ9du+GTz81et9MjBnTlsDASRmyBQZOZNasEP74A2rUgLlzISmpqMUWLmmGIicCXAPu2IAU\nRnkonqHCRYQvv/ySQ4cOER8fz6uvvkrPnj1RStGzZ09WrVrFb7/9RlJSEjNnzqRs2bI0a9Ys1/oA\nevXqRUREhLne9GHA7e3t6d69O2FhYdy8eZODBw+ycOHCPOssCM2aNaNUqVLm57Ns2TL+/PNP8/mh\nQ4cyZ84ctm/fjohw48YNVq1aRVxcHM2aNcPe3p4PP/yQ5ORkfvzxxwxlz549y6OPPsqoUaMYNmxY\nvjXldl8FCc+eHYMHD2b58uXs2bOHpKQkpk2bxiOPPGJzrSHQhsh28Pc3vOYybXTuDJ98Qpi/P2HN\nmxMWHMyf77xKB8dVPO7uR2Pv+rRrN4UPPmjPs8+2ZNkyWLYMvv8eatWCr76C1NTi6WWXZihyYsHs\nBQVamaGg5cHw9Fq5ciW7d+8mICAALy8vhg0bxoYNG3j//fdZtGgRSikmTJiAUoq33noLgKeeeoqD\nBw/i7u5O9+7ds627du3avPjiizRt2pRKlSqxf/9+WrRokSFP48aN+fvvv/Hy8mLKlCksXbo0zy5A\npRQDBw4kNDSUypUrk5iYaJ5fUrNmTb788ktGjx6Nl5cXq1at4qeffqJUqey7g9PPy2nfvj3PP/88\njz76KPfeey+tW7fO8Gw//PBD4uLiqFSpEkOGDGHIkCEZzmfez+04c/7scHBwYNmyZURERODp6cl3\n331Hjx49zOcbNmzIZ599xqhRo/Dw8KBGjRpmr7O0sp9//jnu7u589dVXdO7cmTKmuYDz5s3jxIkT\nhIWF4eLigouLC66urrnqyc99fPbZZ7zzzjtUqFCBgwcPZujuu91n0KpVK6ZPn06nTp3MP3wWL16c\np0arUNBBppKyYcuz9xMSZKqPT76dGdL47TeRJk1E/Pw2SaVKxdPLTiTnQdK7ncwrE2gsS6NGjSQi\nIsLaMqxGTt9D9MoKdwllykD16rddrFUr+N//wN19HRcuvJHhXFTUG8yevb6wFGo0JY7Nmzdz4cIF\nkpOTWbhwIfv376d9+/bWllUi0YaohKMUlC9f8pYM0uQdKjytyyj9lp9Jl8WJU6dOZXufrq6unDlz\npkB1HzlyxDzZddasWSxdujSD11pO1KlTJ1tNX3/9dYH0lGS0+3ZxJyYmzyw5edkdOZLC8eMQEFDY\nojRFwaBBgxg0aFC2527HJbg4U7VqVa5ft0zcq6FDhzJ06NDbLnfgwAELqCnZ6BZRcefIEZg4EXJZ\nmyw7L7tq1Sby6KMhNGoEo0fDxYuWFqrRaDTZo1tExYUcYh3h7Q1//WUMCH39NVSpkiVLWgyj2bOn\nkJBgT9myKYwe3Z5OnVryzz/wxhtQuzaMGgUvvgj5cP7RaDSaQkNJIfjrlwSUUlJsn0VqKsyYAeHh\nEBEBdzCgevIkvPoqrFtnNLBGjIDSpQtd6R2hlCqUeSUajebOyel7aEovUGwNbYhMFGtDlMbmzdCv\nH2GenuDmZngqpMffn7CIiFyr2LsXXn7Z6PF74w3o1QvWrLFu2HJbjJ2j0dyNWMoQ6a65kkTLlkY3\nXc2ahO3dm+V0WD6qeOABWL0aNmyAl16CyZM3Ex//M+fPWy9suaV/IKSkprB432Je3fgq/675l5uV\nb1Lvej0dylyjKSK0s0JJw9sb6tUrcDWtWsH27VCu3LoMRghK3hwkezt7BtQbwJFRR/B08iTBP4Ft\n929j4PKBBY5VpNFo8kYbopJIIf2CVwrc3e+eOUil7Uvj42pa3FPBTf+bbLt/G4NnDr7rQplrNEWJ\nRQ2RUqq9UuqwUupvpdSEHPKEm87vUUo1yKusUspDKbVeKXVUKbVOKeWWqb6qSqk4pdSL6dI2mura\nZdoqWOJ+bZ6U2w81ntMcpFOnUrh6taCCbBgBp5NOeG/xhuoQ0CeAm8l3ybLmGk0RYzFDpJSyBz4E\n2gO1gb5KqVqZ8nQEqotIDWAY8Ek+yr4MrBeRe4FfTcfpeQ9YlSlNgH4i0sC0XS6k2yxe/PUXpAv7\nnB+ym4Pk5zeR6tVDqFkTPvgAEhMLU6R1kUyhIc6vP8+ud3ax++Juan5Yk4jdEaSk3r5B12g0OWNJ\nZ4VGwDEROQmglPoG6AocSpenC7AQQES2KaXclFKVgGq5lO0CBJnKLwQ2YjJGSqluwHEgaxAfuHtG\nnHOac5SYaDg0zJ0Ljz+er6pym4O0fz9MmACzZxve4z16FFqvoNUIcA1gTNsxGYLjVfeozpKeS4g8\nHcm49eN4f+v7zGo3i1bVWllZrUZTMrCY+7ZS6gmgnYgMNR33BxqLyOh0eX4C3hSR/5mOfwEmAP5A\n++zKKqViRcTdlK6AGBFxV0o5A+uANsB4IE5EZprybQA8gRTgexH5v2z0Fn/37fzw55/wxBPw5JMw\nbRrYF3ys59dfYdw4cHSEmTOhadNC0GmjiAjfH/qel9a/RP1K9Xkn5B0CPQKtLUujsRq27r6d37d6\nfm5AZVefiBHn3nQYBswSkXiV1d/2SRE5ZzJW3yulBojIF5nrCwsLM+8HBwcTHBycvzsoTjz8MOzY\nAb17Q8eOsHgxeHoWqMrWrY1evy+/NOYdNWlitJACS+D7WSnFE7WfoPO9nZkVOYvG8xozpMEQJrec\njGsZvSSFpuSzceNGNm7cWLiVFjSORE4b0ARYm+74FWBCpjxzgD7pjg8D3rmVNeWpZNqvDBw27W8G\nTpi2WOAKMDIbXYOA2dmkZxtro8SSlCTy4osi1aqJ7N5daNXGx4tMny7i6Sny/PMiV64UWtU2yblr\n52TwD4Ol0ruV5NMdn0pySrK1JWk0RQo2Ho9oB1BDKeWvlCoN9AZWZMqzAhgIoJRqAlwVkYt5lF1h\nMiZpRuUHkxVpKSLVRKQa8D7whoh8rJSyT/OSU0o5AI8B+yxzy8WIUqXg3XeN5RPatIFvvy2Uah0d\n4ZVX4OBBuHUL7rsP3n+/ZDk0pKeyS2Xmd53Pyr4rWbR3EY3mNSLydKS1ZWk0xQqLLvGjlOqAYRTs\ngc9F5E2l1HAAEZlrypPmHXcDGCwiO3Mqa0r3AL4DqgIngV4icjXTdacC10XkPaVUOWAT4GCqaz0w\nVjLd+F0zRpQdu3YZzgt9+8L//V+hjBulcfAgjB8PR4/CW28ZlynuDg05ISIs3reYl355ibaBbZnR\negbeznnHr9FoijN6rblC5K42RAD//GMM8JQta6zi7eaWd5nbYP16Y2VvNzd47z146KFCrd6muHbr\nGtM2TSNiTwSTH5nMs42epZSdXk1LUzIpDEOkV1bQGHh5GUtv16gBjRsbq54WIiEhRsNr4EDo0sX4\nW8AAmjaLaxlX3mn7DptDN/PT0Z9oMLcBm05usrYsjcZm0YZI8x8ODkYoifHj4ZFHYO3aQq3e3h6e\nftqwcb6+xpJ4YWFwI7tZXyWAWl61WD9gPVODptJ/eX9Cfwjlnxv/WFuWRmNzaEOkycrTT8OyZTBk\niDExqJC7LF1cDB+JnTsNo1SzJixcaIRVKmmkuXsfHHkQT0dP6nxch3k755EqJfBmNZo7RI8Rmbjr\nx4iy49Qp6NoV6teHOXOgTBmLXCYyEsaOhaQkw8OuRQuLXMYm2H1hNyNWjsDezp45neZQ17uutSVp\nNAVCjxFpLEvVqrBlC1y7ZsxavXTJIpdp2hT+9z/DGPXta8y1jY62yKWsTv1K9fnfU/9j4AMDab2o\nNS+tf4kbiSW0b1KjySfaEGlyp1w5WLLECFDUuDHss8wULKWgXz9jTdbateHBB2HKFIiLs8jlrIqd\nsmP4Q8PZ98w+zl4/S91P6rI+quTEd9JobhfdNWdCd83lg8WL4bnnYP58eOwxi17qzBkjZPmGDTB9\nOgwYAHYl9GfTmr/X8MyqZwjyD+K9tu/h6VSwJZc0mqJEd81pipZ+/WDlShg+HGbNKnQnhvRUqWKs\nXff99/Dxx0b33datFrucVelQowP7R+7Ho6wHdT6uw+J9i3UQPs1dhW4RmdAtotsgOtpoETVtCh9+\naLh9W5DUVMMovfIKPPqosaCqj49FL2k1tp/dztMrnsbH1Ye5nedStXxVa0vSaHJFt4g01sHPz3Bi\nOHPGWMHbwqFa7eyMCbCHDxvzjx54wHD/vlkCA6Y28mnEX8P+4pGqj9Dw04bM3TFXt440JR7dIjKh\nW0R3QEqKsW7PunWwahVUq1Yklz1+3Ih/tGuXsVxQt24lc/26g/8cZMiPQyhXuhzzHptHNfeieb4a\nze2gW0Qa62Jvb0z8GTkSmjeHbduK5LIBAcZ823nzDM+6kBA4cKBILl2k1PaqzR9D/qBD9Q40mteI\nD7d/qCfCakokukVkQreICsjKlTB4sDHxtUePIrtscjJ88gm8/roRdDYsrNDXa7UJjlw+wpAVQ7BX\n9szvOp/qHtWtLUmjAXSLSGNLdO4MP/9suHe/+65FPerSU6oUjB5thJtISDDiH332mdFrWJKoWaEm\nm0M3071Wd5rMa8JH2z/SrSNNiUG3iEzoFlEhcfo0dOoELVvCBx8Uamyj/LBrl2GYEhIMh74mTYr0\n8kXCkctHGPTDIFzKuDC/y3x8y/taW5LmLka3iDS2h68v/P67sZrp448X+dLaDRoYl3/hBaOHMDQU\nLlwoUgkWp2aFmmwZsoVW/q1o+GlDFu1ZpD3rNMUabYg0hU/58oYXnYcHBAfDxYtFenmljPGiw4eh\nYkW4/35jEfGkpCKVYVFK2ZVi4iMTWT9gPe/+7126f9edSzcssxagRmNptCHSWIbSpWHBAqObrmnT\nQg+0lx9cXODtt+GPP4wIsfXqwa+/FrkMi1KvUj3+HPontSrUot6ceqw4ssLakjSa20aPEZnQY0QW\nZP58mDgRli83jJIVEIEff4Tnn4dGjYwWkm8JG1r549QfDFg+gJCAEN5r9x7lSpeztiTNXYAeI9IU\nD4YMMVpHXboY1sAKKGVMfD14EGrVMkIsvfkm3LplFTkWoXnV5uwesZuElAQazG3An2f/tLYkjSZf\n6BaRCd0iKgJ27DCM0ZQp8MwzVpUSFWU4NBw+bMxDat3aqnIKne8OfMeo1aMY03gML7d4mVJ2pawt\nSVNCKYwWkTZEJrQhKiKioggLCTH6xTKvy+PvT1hERJHKWbXKaBV17552vJnw8HXculWKMmWSGTOm\nLZ06tSxSTYXFmWtnGPTDIPZ9tY/XQl9jRJ8RqJK4FpLGqmhDVIhoQ1R0hAUHE7ZpU9b0oCDCNm4s\nekEmVq3azHPP/UxU1BvmtMDASXzwQbtia4xSJZUa3Wtw3u08D1x/gHEDx9HjsR7aIGkKDT1GpNEU\nIuHh6zIYIYCoqDeYPbv4Rk+1U3b4lvflpv9Ntt2/jUHLB9G0Z1OWrliq5x5pbAZtiDQaE7duZT+O\nkpBQtKtDWAwF8f7xbLt/G0NmDuHpZ5/WxkhjE+gRTI3tYGUXtjJlkrNNP38+haQki8f/szwCTtFO\n1I2ry/hx4+neubvuotPYBLpFpLEddu2Co0etdvkxY9oSGDgpQ5qv70TKlQvhwQeNpYOKIyKC00kn\nGh9ozKLui4j8LpIej/UgRVKY9OskrsRfsbZEzV2ObhFpih5/f8KyS09MhKAgI6REw4ZFLAqzQ8Ls\n2VNISLCnbNkURo9uT8eOLfn+e+jXz5gO1aZNkUsrEAGuAYxpOyZLC0hEuJVyiwc/fZBvenxDU1/r\nTDbWaCzqNaeUag+8D9gD80TkrWzyhAMdgHggVER25VZWKeUBfAv4ASeBXiJyNV19VYGDwFQRmWlK\nawhEAGWB1SLyXDY6tNecLbB8OQwfbrSOfHysrSYDcXHg6FjkC4pbnBVHVjD0p6GMazqOF5u9iJ3S\nHSWa/GPT7ttKKXvgCNAGOAv8CfQVkUPp8nQERolIR6VUY+ADEWmSW1ml1NvAZRF5Wyk1AXAXkZfT\n1bkUSAG2pzNE203X2a6UWg2Ei8jaTHq1IbIVoqPBz8/aKu4qoq9G0+f7Png6evLNE9/gXNrZ2pI0\nxYQic99WSnkppbxus+5GwDEROSkiScA3QNdMeboACwFEZBvgppSqlEdZcxnT327pdHYDjmO0iNLS\nKgMuIrLdlLQofRmNDVLMjFBkJFy7Zm0VBcPPzY/NoZvpUrMLTg5O1pajucvI0RApgzCl1GXgKHBU\nKXVZKTVV5c/Vxgc4ne74jCktP3nuyaWst4ikxRW4CHib9DoDL0GW4QcfU/k0zmajQ6O5Y77/HmrX\nhu++K7LAtBbBwd6BYQ2H6a45TZGTm7PCC0Bz4GEROQGglAoA5pjOvZdH3fn9SubHqKns6hMRUUql\npYcBs0QkPp+GMgthYWHm/eDgYIKDg++kGo0luHQJvLyyLgtkA7z7rrGg6ogRhjPDRx9BQIC1VWk0\nlmHjxo1sLOQVUHIcI1JK7QZCROSfTOlewHoRqZ9rxUo1AcJEpL3p+BUgNb3DglJqDrBRRL4xHR8G\ngoBqOZU15QkWkQumbrcNInKfUmozkLawvxuQCkwBlpny1DLV1RcIEpERmfTqMSJbpkMHY9nsmTNt\n0hiB4fQ3axa88w689x4MHGhtRYXD2WtniU2I5f6K91tbisYGsfQYUanMRgjAlJYft+8dQA2llL9S\nqjTQG8gctWsFMBDMhuuqqdstt7IrgEGm/UHADyZdLUWkmohUw/C2e0NEPhaRC8A1pVRjU0tpQFoZ\nTTFi8WJjMGbYMEhJsbaabCldGiZMgD//tIr3ucXYe3EvrRa24su9X1pbiqaEkpshyi2wcp5Bl0Uk\nGRgF/IzhPPCtyettuFJquCnPauC4UuoYMBcYmVtZU9UzgBCl1FHgUdNxXowE5gF/YzhBrM0jv8bW\ncHc3wqweP27EAU9MtLaiHKlWDerUsbaKwqNDjQ78NvA3Xt/0Os+sfIZbySUoiJPGJsitay4FY25P\ndjiKSImaDKu75ooJCQnQq9d/IVftis/AekIClCljsz2LefJvwr8MWTGEs9fO8n2v7/Fx1T4/Ghuf\nR1Tc0IaoGJGUZLSOOna0tpLbIiwMtmwxAvHVqGFtNXeGiDBjywwcHRx5vsnz1pajsQG0ISpEtCHS\nWJrkZAgPh+nTjeiw48cb40oaTXFGxyPSaIoRpUrB2LHw11+wdSvUr2+0kDSaux3dIjKhW0QlAJFi\nMwAjYkyE3bMHpk2ztprCISU1BXu7ErYQnyZPdItIo0nj0iVj5e7z562tJF8oBU88UXKMUHxSPPXn\n1mfDiQ3WlqIphmhDpCkZVKwI7dsbxujMmbzzawoVJwcnZrWbRZ/v+/DR9o905FfNbaG75kzorrkS\nwsyZxho7v/0G/v7WVnNHbN1qTIodObL4hZyIiomi6zddaebbjA87fkhpe+2NUdLRXXMaTWZefNHw\nCAgKgqgoa6u5Izw8YMkSaN4c9u+3tprbI9AjkMinIrl04xJtv2hLSqptroKhsS10i8iEbhGVMObO\nBScnGDDA2kruiNRU+OwzmDzZiBM4eTKULWttVfknVVLZemYrzXybWVuKxsLoeUSFiDZEGlvk3DkY\nPRouXoTffy82ToGauwhtiAoRbYg0tszZszYXOV2jAfQYkUZz11BSjNDO8zu5mXTT2jI0NoY2RJq7\nh5074cABa6soNFJSjOlTxYm5O+bSamErLsRdsLYUjQ2hDZHm7uHoUQgJKTHGKDIS6taFiIjiE6J8\nTuc5dKzRkcbzGrPnwh5ry9HYCHqMyIQeI7pL+OorY7XR9euzDRoUFhoKJ09mLefvT1hEhKXV3Ta7\ndsGQIcZ83rlz8z91atWqzYSHr+PWrVKUKZPMmDFt6dSppUW1pue7A9/x7Opnmd9lPo/VfCzHfINH\nD6ZTSCd6PNYDpT01bJLCGCNCRPRmGCDR3CV8+aVIpUoi+/dnOTU1KEjEaGBk2KYGBRW5zPySmCgy\nfbqIp6dIeLhISkru+Veu3CSBgRMz3GJg4ERZuXJT0Qg2se3MNvF/31/OXTuXY56WA1uKU6iTNO7R\nWJb8uERSU1OLUKEmP5jenQV6/+quOc3dx5NPwrvvGksCxcVZW02BcXCAV14xVvLOzxze8PB1REW9\nkSEtKuoNZs9ebyGF2dPIpxGHnz1MZZfKOeZRShHvH8+2+7cxaPkgmvZsytIVS/USQiUMbYg0dydP\nPgmbN4Ozs7WVFBr33Qfvv5930Npbt7IPrpyQUPTrCZUpVSZ/GRVmgzRk5hCefvZpbYxKECUq3LdG\nc1tUq2ZtBVahTJnkbNPLlrXh5XgEnKKdqBtXl/HjxtO9c3c9ZlSC0C0ijaaEc/68EW7i1i3jeMyY\ntgQGTsqQJzBwIqNHh1hBXVZWHV3F7gu7AWMM2+mkE40PNGZR90VEfhepHRdKILpFpNGkx8+PsKCg\nrOnFdCVvMJYF2rEDGjaE+fMxe8fNnj2FhAR7ypZNYfTo9kXqNZcbN5NvEvJFCF91/4oA1wDGtB2j\nW0AlHO2+bUK7b2u4eBE6dIAVK6BKFWurKVRE4Jtv4PnnYdAgeO01cHS0tqqc2XJqCz2+68Fbbd4i\ntH6oteVockEv8aPRFCbe3oYTw6OPFptIr/lFKejbF/btM6ZJPfzwf111tkiLqi3YFLqJ1ze9zuub\nXteOCSUc3SIyoVtEGjNvvgmLFsHGjYZxKoEcPAi1a1tbRd5ciLtAryW9WNB1AYEegdaWo8kGvfp2\nIaINkSYDYWGwbJlhjDw8rK3mrkZE9PiQDaO75jQaSzF1KnTqZCzodheRlGRtBVnRRqjko1tEJnSL\nSHO3s3cv9OgBn38OLW3DgU5TDNAtIo1GU2g88ADMnGk4NTz3HNy4YW1FOfPt/m/ZeX6ntWVoCgmL\nGiKlVHul1GGl1N9KqQk55Ak3nd+jlGqQV1mllIdSar1S6qhSap1Sys2U3kgptcu07VZKdUtXZqOp\nrqwIs28AABjsSURBVLTzFSx53xpNcaVLF8Oz7soVqF/fCE9ui5S2L037L9vzy/FfrC1FUxgUdNXU\nnDbAHjgG+AMOwG6gVqY8HYHVpv3GwNa8ygJvAy+Z9icAM0z7joCdab8ScDHd8QbgwTz03tHKs5q7\njP37RZKSrK2iSFi+XKRRI5Fbt6ytJHs2ndwkXm97ydf7vra2lLsabHz17UbAMRE5KSJJwDdA10x5\nugALTVZgG+CmlKqUR1lzGdPfbqbyN0Uk1ZTuBKTtp6FHPDUFZ/JkePppSM3871Xy6NYNtm6F0qWt\nrSR7Wvq15NeBvzJu3TjCt4VbW46mAFjSEPkAp9MdnzGl5SfPPbmU9RaRi6b9i4B5ooepe+4AsAcY\nkc4wASwwdctNvsP70Wjgyy+NWAtjxhSfsKgFwNYd1up61+WPIX/w1b6vOH+9ZE1Cvpuw5Fpz+f2W\n5udfXWVXn4iIUkrSHW8H6iil7gMWKqXWisgt4EkROaeUcga+V0oNEJEvMtcXFhZm3g8ODiY4ODif\nt6C5ayhXDlauhNatYeJEY/LrXcatW8aE2AYN8s5bFPi5+bH1qa3azbuI2LhxIxs3bizUOi1piM4C\nvumOfTFaNrnlqWLK45BN+lnT/kWlVCURuaCUqgxcynxhETmslIoD6gA7ReScKT1OKbUYo+svV0Ok\n0eRI+fKwdi0EBYG7O7z0krUVFSmHDhkxBYcOhVdftY2uO22Eio7MP9Jfe+21Atdpya65HUANpZS/\nUqo00BtYkSnPCmAggFKqCXDV1O2WW9kVwCDT/iDgB1N5f6VUKdO+H3AfcFIpZZ/mJaeUcgAeA/ZZ\n4oY1dxEVKsC6dXD//dZWUuTUrw+7d8OePdCokfFXoykIFjNEIpIMjAJ+Bg4C34rIIaXUcKXUcFOe\n1cBxpdQxYC4wMreypqpnACFKqaPAo6ZjgBbAbqXULmAZ8IyIxABlgbVKqT3ALoyxp88sdd+auwgf\nH+jY0doqrELlysYi5c8/D23awPTptue/8f3B74m5GWNtGZp8oFdWMKFXVtBo7oxTpyAiAqZMsS3n\nhpfWv8Tqv1ezbsA67nG5x9pySix60dNCRBsijaZkISLM2DKDebvm8cuAX6jmfneGhrc0eokfjcbW\n+OUXYwBFY3WUUrzyyCuMbTKWoIggDl8+bG1JmhzQhkijKUyuXjXGjf7+29pKrM6xY7BggfWnWz3b\n6FmmtZpGryW9SElNsa4YTbborjkTumtOU2h89pkxv+j33w2HhruUQ4egTx/w8zMeibVjDMYlxuFc\n2tm6IkogumtOo7FFhg6FYcOgXTuIuXu9tmrVgj//hLp1oV49+P576+rRRsh20S0iE7pFpClURGD8\nePjrL/jtN9tyJ7MCkZEwaBC0agVz51pbjaYw0V5zhYg2RJpCJzUVDhwwmgQabtwwFlFt3draSv7j\nWMwxqntUt7aMYo3umtNobBk7O22E0lGunG0ZodibsbRc0JIv935pbSl3PZZca06j0WhsFndHd34Z\n+AshX4SQmJLIkAZDrC3prkUbIo1GY1WWLDG83SdMAHv7or12ba/abBi0gTaL2nAr+RbPPPxM0QrQ\nALpr7v/bu/f4qKprgeO/BZEg8hKlPAwQQPK5KOXyUMFaHgpYAUVKKogPHm2VqgVruVWLtlJbP4LW\nXopSjYpAtBVEuYqKyKOG+kAUBFQENSJWiCJiqbzkEdb9Y+/QIc4kEzhnziRZ389nPpk5Z+9z1kw2\nrJw9++xtTGotWODWNDKHdevm7gPu1Qs2bkz9+XNOyqFgVAF3vXYXeSttJEUULBEZk0rZ2TB+vFtG\nwgDQsqVLREOGuKT0yCOpvwm2zYltWDZqGT1b9UztiQ1go+YOs1FzJmVefdWtw71gAZx5ZtTRpJV3\n3oErrnCDGv70p6ijMcmw4dsBskRkUmr+fBgzBv7xD2jXLupo0sq+fVBUBK1tjtJKwRJRgCwRmZR7\n6CGYOtVNkprqb+mNCYglogBZIjKR2LKlWs9Hl+5mrJ7Bxn9t5PZzb7flyBOwG1qNqewsCSXtxhth\n8mQoTuEE2hfmXMgz7z/DrX+/FftDNTx2ReTZFZEx6e2TT2DECDdtX36+G22XCtt2b6Pvo33pf2p/\n7uxzp10ZlWJXRMaYaqNVKzd/bP/+cMYZMGdOas7b+ITGLB2xlIWFC7lpyU12ZRQCS0TGpJN589yN\nNCaumjXdDAwvvAC//S08+GBqzntynZNZOmIp67at48s9X6bmpNWIdc151jVn0sIHH0DPnm5p0/79\no44mre3e7SY4r1cv6kiqNxs1FyBLRCZtLF8Ogwa52Re6do06GmPKZN8RGVMVnX2263MaNAg2bYo6\nmkrH/p6sfCwRGZOOfvhD92XIpZfa/6wVoAr9+qV2XtnXPn0tdSeroqxrzrOuOZOWPvsMmjWLOopK\nZc0aGD7c9WpOmwYNGoR3rl37d9ElrwtXdbmKX53zq/BOlMasa86Yqs6SUIV16gSrVkHdutC5s/vK\nLSx1a9XlpZEvkbcqj6krpoZ3oirOrog8uyIypup5+mn42c/cuI9OncI7zyc7PqHXzF5M6DGBq7te\nHd6J0pCNmguQJSJjEps4alT8gRPZ2UycOTPF0VTM9u3QqJGbkSFMhV8V0ntmb+45/x6GdRgWyDGf\nf/4fTJ26iH37MsjMPMi4ceczcGDZayaNHjuagf0GkntRbkpmgQgiEaGqoT2AC4ANwIfATQnKTPX7\n1wKdy6sLNAIWAx8Ai4CGfvtZwGr/WAMMjqnTFXjHH+vPCeJQY9Le9OmqS5ak/LS39eql6sYCHPG4\nrVevlMeSzt774j3d+NXGQI713HPLtG3bCUd85G3bTtDnnltWZr2eI3pqnVF1tFtuN537zFw9dOhQ\nIPEk4v/vPKZcEdp3RCJSE7jPJ5TTgOEi0r5UmQHAqaraDrgauD+JujcDi1U1B1jqX+MTTVdV7ezr\n5YlIyfu7H/iJP087EbkgjPdsTOjatIHLLoP166OOpNILowOkfeP2tD4xmIWUpk5dxEcf3XHEto8+\nuoN7711cZj0RYU/2HlZ0WMHI/xvJ2ZeczZPzn0zrqYnCHKxwFlCoqptU9QAwG7i4VJlBwCwAVV0B\nNBSRpuXUPVzH/xzs6+9V1UN+ex3gEICINAPqqeobfl9+SR1jKp3eveHuu2HgQNi6NepoKq3PPoOz\nzoK1a6OOJLF9+zLibv/mmyTXrhIOJ6Qf3/NjfnrdT9M2GYWZiE4BPo15vdlvS6ZM8zLqNlHVkn+B\nW4EmJYVE5CwRWYfr5vuZT0yn+PoltsSJw5jKY8QIt572xRfD3r1RR1MpNWsG118PffvCffel561a\nmZkH426vXTvJdTAU6myqQ7d13ZjxPzN4eNrDaTtzeJiJKNlfbTKfjMQ7Xkn/ZMzrN1T1dOBMYIKI\nZCYZgzGVy+9+B23bwrhxUUdSaV1xhRvaPWsWDB7sBjWEYdIrk1ixeUWF640bdz5t295yxLa2bScw\ndmy/Muup6uEElD8kn+VPLE/ZwIWjFf/aLxhbgBYxr1tw5JVJvDJZvsxxcbZv8c+3ikhTVf3cd7t9\nUfrEqrpBRHYBp/vjZSU41hEmTpx4+Hnv3r3p3bt3grdmTMRE3CzdRUWpOV92NhMTbK/MTj0VXn0V\nbrnFzaz07rtQq1aw5+jwnQ4Mmj2IxVcupmOTjknXKxkdd++9v+Gbb2pSu3YxY8deUO6ouTb12zDu\n/HEMuXBIKMmnoKCAgoKCQI8Z2vBtEckA3gf6AEXAG8BwVV0fU2YA8HNVHSAi3YEpqtq9rLoichew\nXVUni8jNuFFzN4tINrBZVQ+KSCvgNeC7qvqViKwAxvnjPA9MVdWFpeLVdO0/NcaEr6gImjcP59hz\n3p3DDS/eQMGoAnJOygnnJBEJYvh2aFdEPiH8HHgRqAlM94lkjN+fp6oLRGSAiBQCu4HRZdX1h54E\nPCEiPwE2AUP99u8DN4vIAdxAhWtU9Su/71pgJnA8sKB0EjLGmLCSEMCwDsPYtX8X/R7tx8ujX6Zl\ngxQtL1tJ2A2tnl0RGWPCNuX1Kbz40Yu8cPkLUYcSGJtZIUCWiEylpwp5eTBsGJx4YtTRVAlz58Ky\nZfDHP0Lt2sEcc9f+XdStVTeYg6UBm/TUGPMfIm6F10sugQMHoo6mSujXD774Arp3hw0bgjlmVUpC\nQbFEZExVcvfdkJnphnXbFf4xa9gQ5syBa6+FHj0gzafVq7Ssa86zrjlTZXz9NZxzDlx1ld1nFKB3\n34WhQyE3F37/++COq6ooSg2pnNcF9h1RgCwRmSpl0yZ3Y8zMmfCDH0QdTZWxe7ebWalNm+CO+cDK\nB1hVtIoHL3owrW86TcQSUYAsEZkq5803oWlTaNGi/LImMjv37aRPfh/Oa30ek/pOijqcCrNEFCBL\nRMaYqGzfs50eM3owutPoSrfkuI2aM8aYNHDbbe4C9GidVOckFl25iGlvTmP6W9ODC6ySsERkjDHH\nqGNHtzLHn/989IMVs+pnsejKRcxeN5sDxdVr+L11zXnWNWeqvEOH3J/t3bpFHUmVtHGju5c4K8vN\nR1td7im2rjljTPK2bnXrHSxZEnUkVVKbNvDKK9CqFXTpYovoVoRdEXl2RWSqhWXL3M0wr77q1kAw\noViwwN0AW69e1JGEz0bNBcgSkak28vLclxmvvw7160cdjSmHqrJr/y7qZaZnVrOuOWNMxY0ZA+ee\nC5ddBsVJLjttIjNv/Tz65Pdh1/5dUYcSGktExlRHU6ZATg7s3Bl1JNXGnj0wY0bFR9UNaT+Ejk06\nkvtELvuL94cTXMSsa86zrjljTJiKiuDii49uVN3BQwfJfSKX+pn1yR+cn1ZTAVnXnDHGVBLNm7tR\ndS1bQteusHJl8nUzamTweO7jFH5VyISlE8ILMiKWiIwxJkUyM904kbvuggEDYNq05Lvq6hxXh2eH\nP8vHOz5m74G94QaaYtY151nXnKn2iovdTa/HHRd1JNVCYSE89pibHiiNetoqzIZvB8gSkan27rgD\nNm+G+++POhJTidh3RMaY4Iwd6254zcuLOhJTzVgiMsY49evDM8/Ab37jZl4wkfjnP91Q72QVHypm\n+57t4QWUApaIjDH/0a6dW9V16FA33tik3EMPucV1P/wwufJPb3iaPvl92Lmv8t4TZonIGHOkAQPg\nuuvg7rujjqRauv12uOYaOOcceOqp8ssPaT+Ebqd0Y+iTQyvt8hE2WMGzwQrGxFB1o+gyMqKOpNpa\nuRIuucRNmD55MtSqlbjswUMHGfT4ILLqZ5F3YV5Kb3i1wQrGmHCIWBKK2BlnwFtvwbZt8PnnZZfN\nqJHBnB/NYWXRSia9Mik1AQbIrog8uyIyxlR2RTuLuHHxjcwcPJOMGqn5Q8LuIwqQJSJjjKm4tO+a\nE5ELRGSDiHwoIjclKDPV718rIp3LqysijURksYh8ICKLRKSh395PRFaKyNv+57kxdQr8sVb7x8lh\nvm9jqpydO2H8eNhfNWd/NtEKLRGJSE3gPuAC4DRguIi0L1VmAHCqqrYDrgbuT6LuzcBiVc0BlvrX\nANuAC1W1IzASeDTmVApcpqqd/ePLwN9wSAoKCqIO4VsspuRUqZhOOMHNSXPDDYHGU6JKfVYhSseY\nghDmFdFZQKGqblLVA8Bs4OJSZQYBswBUdQXQUESallP3cB3/c7Cvv0ZVS77Sew84XkRiJ82qlLM5\npWPDs5iSU6ViqlED8vNhyRKYOzfQmKCKfVYhSseYghDmt1mnAJ/GvN4MdEuizClA8zLqNlHVrf75\nVqBJnHPnAqt8EisxQ0SKgadU9Q8VeSPGGKBBA1i4EBo3jjoSU8WEmYiS/eY/mSsViXc8VVUROWK7\niJwOTAL6xWy+XFWLRKQu8JSIXKmqsV13xphktG4ddQSmKlLVUB5Ad2BhzOtfAzeVKvMAcGnM6w24\nK5yEdX2Zpv55M2BDTLks4H3g7DLiGgncG2e72sMe9rCHPSr+ONZ8EeYV0UqgnYhkA0XAMGB4qTLz\ngZ8Ds0WkO7BDVbeKyPYy6s7HJZPJ/ufTAH703PO4hLW85AR+4MOJqvql/87oImBR6WCPdfihMcaY\noxPqfUQi0h+YAtQEpqvqnSIyBkBV83yZktFxu4HRqvpWorp+eyPgCaAlsAkYqqo7RORW3Ai62KkC\n+wF7gWXAcf5Yi4Ff2k1DxhiTHuyGVmOMMZGqFnPNhXFjbVQxiUgLEXlJRNaJyLsiMi7qmGL21fQ3\nDD+bDjGJSEMReVJE1ovIe777Nx3iusH/7t4Rkb+JSGYqYhKR/xKR5SLyjYiMr+j7SWVMUbbzsj4n\nvz/l7byc311k7bycuJJv52ENVkiXB647rhDIxnXPrQHalyozAFjgn3cDXk+2bgQxNQU6+ed1cYMz\nIo0pZv8vgb8C86P+3fnXs4Af++cZQIOo48LdnrARyPSv5wAjUxRTY+AM4A/A+IrUjSCmKNt53Jgi\nbucJY4q4nSf6/VWonVeHK6KwbqyNIqYmqvq5qq7x23cB63H3XUUWE4CIZOH+832Y4G4ePuqYRKQB\n0ENVH/H7Dqrqv6OOy+/LAOqISAZQB9iSiphUdZuqrgRKL1oTWTtPFFOU7byMzymydp4opqjbeVmf\nFRVo59UhESW6aTaZMvFurC1dN5UxZcUWEDeqsDOwIsKYSsr8L/Ar4FAAsRxrTFlAa2CbiMwQkbdE\n5CERqRNxXKeo6hbgHuCfuBGhO1R1SYpiCqNu6MeNoJ2XJap2nkjU7Tyuirbz6pCIkh2Nkcrh20cb\n0+F64m7OfRK43v/FGFVMIiIXAl+o6uo4+6OISXF/jXUB/qKqXXCjMm8uXTHFcSEiJ+KulrJxf+jU\nFZHLUxhT0HVDPW6E7TxeLFG383jSoZ1/S0XbeXVIRFuAFjGvW+Aye1llsnyZZOqmMqYtAOLuh3oK\neExVnw4gnmON6XvAIBH5GHgcOE9E8iOOaTOwWVXf9NufxP2DDcKxxNUX+FhVt6vqQWAe7vNLRUxh\n1A3tuBG280SibOeJRN3OE6lQO68OiejwjbUiUgt3c+z8UmXmAyMAJObG2iTrpjQmERFgOvCeqk4J\nIJZjjelzVZ2gqi1UtTVwKfB3VR0RYUxb1U2A+6mI5PhyfYF1AcR0THHhuiq6i8jx/nfZFzdJbypi\nKlH6r/ko23ncmCJu53FjiridJ4op6nYeNy7gEyrSzoMYXZHuD6A/btRNIfBrv20MMCamzH1+/1qg\nS1l1o4wJ+D6uf3oNsNo/Loj6c4rZ34uARhMF8Lv7b+BNv30eAY0mCiCuibgv39/BDWg4LhUx4Uai\nfQr8G/gXLinWjbKdJ4opynZe1ucUVTsv53cXWTsvJ66k27nd0GqMMSZS1aFrzhhjTBqzRGSMMSZS\nloiMMcZEyhKRMcaYSFkiMsYYEylLRMYYYyJliciYAIlIKxEpvRJxWOcqEJGu5ZT5hYgcH/P6eRGp\nH350xiTPEpExwWoNXBZvh5+FOEhK+fOBXY+b+dhVUB2oql8HHIcxx8QSkTFJEJErRGSFXxDtARHp\nJm7Bu0wROcEvAHY6MAno4cv9QkRGish8EVkKLPZll4jIKhF5W0QG+eNn+wXIHvOLm80tuZIRkT5+\nZuW3RWS6n26ldHx/EZE3fRwT/bZxuAknX/LnR0Q2iUgj//yX4hYte0dEro+JY72IPOiP9aKI1A7/\nEzbVmSUiY8ohIu2BocD3VLUzUAzk4Obd+gMwGXhUVdcBNwEvq2pndXOkCW4Jg1xVPRf4BvihqnYF\nzsNNlV8iB5imqqcBXwPX+iQwAxiqqh1xsy1fEyfMW1T1TNx0L71EpIOqTsVNwd9bVfv4curfU1dg\nFG7Nme7AVSLSyZc5FbhPVTsAO4Dco/3sjEmGJSJjytcH6AqsFJHV/nVr4HbgfNwKlXf5svGWpFik\nqjv86xrAnSKyFlgMNBeR7/h9n6rqcv/8Mdx8azm4WYwL/fZZQM84MQ4TkVXAW8DpwGllvB/xx56n\nqntVdTdujrIePt6PVfVtX3YVbip/Y0ITdJ+1MVXVLFWdELtBRJoBJ+CWVD4e2JOgbuz2y4GTcZOg\nFvslBUq6vmK/7xHif/8Tb42j1sB44AxV/beIzIg5ZiJa6lix59sXs70Y996MCY1dERlTvqXAj0Sk\nMYCINBKRVkAecCvwN1z3HMBOoF5M3dKJoz5ucbViETkXaBWzr6VfMgLcgIeXcTMfZ4tIW7/9SqAg\nzjF3A1+LW468f8y+nX5/LPXHHuyn6T8BGOy3pXKBSGMAuyIyplyqul5EbgUWiUgN4ADwDLBPVWf7\nba+JSG/gFaBYRNYAM3FT48de2fwVeFZE3sat97I+Zt/7wHUi8ghuTZn7VXWfiIwG5vpRd28AD5SK\nb63vMtyAm5L/lZjdDwILRWRLzPdEqOpqEZnpjwfwkD9ONt++ErMp+k2obBkIY9KATwDPqup3Iw7F\nmJSzrjlj0of9VWiqJbsiMsYYEym7IjLGGBMpS0TGGGMiZYnIGGNMpCwRGWOMiZQlImOMMZGyRGSM\nMSZS/w+2tb2idyiyOwAAAABJRU5ErkJggg==\n",
      "text/plain": [
       "<matplotlib.figure.Figure at 0x10f651e90>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAaIAAAEZCAYAAADVBiHZAAAABHNCSVQICAgIfAhkiAAAAAlwSFlz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\nB6c6X/0tGEImAAAAAElFTkSuQmCC\n",
      "text/plain": [
       "<matplotlib.figure.Figure at 0x10f651e50>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "L = 128\n",
    "filling = 0.875\n",
    "corr_type = utils.Averaged()\n",
    "\n",
    "all_extraps = []\n",
    "all_extraps.append((1., utils.Extrapolation('variance', deg=2, num_points=6)))\n",
    "all_extraps.append((1e4, utils.Extrapolation('truncation', deg=2, num_points=6)))\n",
    "all_extraps.append((200, utils.Extrapolation('bonddim', deg=2, num_points=6)))\n",
    "\n",
    "markers = 'os>v*'\n",
    "colors  = 'brgk' \n",
    "\n",
    "for at_x in [25,30,40]:\n",
    "    figure()\n",
    "    for i,(scale_factor,bond_dim) in enumerate(all_extraps):\n",
    "        d, props = load.extrapolation('pairfield', L=L, filling=filling, bond_dim=bond_dim, at_x=at_x, correlation_type=corr_type)\n",
    "\n",
    "        fit_coeff = props['fitted_coeff']\n",
    "        xfit = linspace(0,max(d[:,0]))\n",
    "        yfit = polyval(fit_coeff, xfit)\n",
    "\n",
    "        sel = np.ones(len(xfit), dtype=bool)\n",
    "        if 'fit_cut' in props:\n",
    "            fit_cut = float(props['fit_cut'])\n",
    "            sel = xfit <= fit_cut        \n",
    "        plot(scale_factor*xfit[sel], yfit[sel], '-', color=colors[i])\n",
    "        plot(scale_factor*xfit[-sel], yfit[-sel], '--', color=colors[i])\n",
    "        \n",
    "        plot(scale_factor*d[:,0], d[:,1], markers[i], color=colors[i], label=str(bond_dim))\n",
    "    legend(loc='best')\n",
    "    title('x={}'.format(at_x))\n",
    "    xlabel('extrapolation')\n",
    "    ylabel('D')"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## Fig. 4b : Effect of system size $L$, Fig. 9, 12 : Results with reference decay"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 8,
   "metadata": {
    "collapsed": false,
    "scrolled": false
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "## FIT `fit_func` ##\n",
      "# L      : 32.0\n",
      "# fill   : 0.875\n",
      "# nholes : 4.0\n",
      "K_rho : 1.22883789228\n",
      "-- n0 : 1.73198434645\n",
      "-- A : 0.234587286601\n",
      "-- alpha : 0.614418946138\n",
      "## FIT `fit_func` ##\n",
      "# L      : 48.0\n",
      "# fill   : 0.875\n",
      "# nholes : 6.0\n",
      "K_rho : 0.944408411921\n",
      "-- n0 : 1.73702835556\n",
      "-- A : 0.154983655918\n",
      "-- alpha : 0.472204205961\n",
      "# Discard L=64, n=0.875, tperp=1.0, M=1200 : middle density not symmetry, delta=6.06578743847e-05\n",
      "## FIT `fit_func` ##\n",
      "# L      : 64.0\n",
      "# fill   : 0.875\n",
      "# nholes : 8.0\n",
      "K_rho : 1.01635576101\n",
      "-- n0 : 1.74055760719\n",
      "-- A : 0.175677117644\n",
      "-- alpha : 0.508177880507\n",
      "# Discard L=80, n=0.875, tperp=1.0, M=1600 : middle density not symmetry, delta=7.58018820748e-05\n",
      "## FIT `fit_func` ##\n",
      "# L      : 80.0\n",
      "# fill   : 0.875\n",
      "# nholes : 10.0\n",
      "K_rho : 1.04308127637\n",
      "-- n0 : 1.74204405451\n",
      "-- A : 0.186056058519\n",
      "-- alpha : 0.521540638185\n",
      "# Discard L=96, n=0.875, tperp=1.0, M=1200 : middle density not symmetry, delta=5.41602952064e-05\n",
      "## FIT `fit_func` ##\n",
      "# L      : 96.0\n",
      "# fill   : 0.875\n",
      "# nholes : 12.0\n",
      "K_rho : 1.03050747107\n",
      "-- n0 : 1.7436050398\n",
      "-- A : 0.182693763081\n",
      "-- alpha : 0.515253735536\n",
      "# Discard L=128, n=0.875, tperp=1.0, M=1200 : middle density not symmetry, delta=0.000342441878925\n",
      "# Discard L=128, n=0.875, tperp=1.0, M=1600 : middle density not symmetry, delta=9.85828687521e-05\n",
      "## FIT `fit_func` ##\n",
      "# L      : 128.0\n",
      "# fill   : 0.875\n",
      "# nholes : 16.0\n",
      "K_rho : 1.01861130862\n",
      "-- n0 : 1.74516791994\n",
      "-- A : 0.179719858965\n",
      "-- alpha : 0.50930565431\n",
      "## FIT `fit_func` ##\n",
      "# L      : 160.0\n",
      "# fill   : 0.875\n",
      "# nholes : 20.0\n",
      "K_rho : 1.01522285521\n",
      "-- n0 : 1.7461105591\n",
      "-- A : 0.178872563157\n",
      "-- alpha : 0.507611427603\n",
      "# Discard L=192, n=0.875, tperp=1.0, M=1200 : middle density not symmetry, delta=0.000419147792396\n",
      "# Discard L=192, n=0.875, tperp=1.0, M=1600 : middle density not symmetry, delta=0.000151695858908\n",
      "# Discard L=192, n=0.875, tperp=1.0, M=2000 : middle density not symmetry, delta=7.75400161561e-05\n",
      "## FIT `fit_func` ##\n",
      "# L      : 192.0\n",
      "# fill   : 0.875\n",
      "# nholes : 24.0\n",
      "K_rho : 1.00059409515\n",
      "-- n0 : 1.74674906958\n",
      "-- A : 0.174546178047\n",
      "-- alpha : 0.500297047575\n",
      "M=inf t_perp=1.0 filling=0.8750  ->  Krho=0.990 +/- 0.005 :  R^2 0.9999\n"
     ]
    },
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "scripts/pyalps_dset/fit_wrapper.py:34: FutureWarning: comparison to `None` will result in an elementwise object comparison in the future.\n",
      "  if x == None: x = np.arange(y.shape[0])\n",
      "scripts/density.py:139: RuntimeWarning: invalid value encountered in power\n",
      "  return A * np.cos(2*np.pi*kk*x + shift) / ((2*L_eff/np.pi) * np.sin(np.pi*x/L_eff + shift2))**alpha + n0\n"
     ]
    },
    {
     "data": {
      "text/plain": [
       "<matplotlib.text.Text at 0x10dd74ed0>"
      ]
     },
     "execution_count": 8,
     "metadata": {},
     "output_type": "execute_result"
    },
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAYUAAAEWCAYAAACJ0YulAAAABHNCSVQICAgIfAhkiAAAAAlwSFlz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\nIIQQIktCQQghRJaEghBCiKz/B37s3hxx6Z47AAAAAElFTkSuQmCC\n",
      "text/plain": [
       "<matplotlib.figure.Figure at 0x10daa6c50>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "filling = 0.875\n",
    "corr_type = utils.Averaged()\n",
    "bond_dim = utils.Extrapolation('variance', deg=2, num_points=6)\n",
    "\n",
    "system_sizes = []\n",
    "system_sizes.append(32)\n",
    "system_sizes.append(64)\n",
    "system_sizes.append(80)\n",
    "system_sizes.append(96)\n",
    "system_sizes.append(128)\n",
    "system_sizes.append(160)\n",
    "system_sizes.append(192)\n",
    "\n",
    "figure()\n",
    "## Plot correlations\n",
    "for L in system_sizes:\n",
    "    d, props = load_many_extrap('pairfield', L=L, filling=filling, correlation_type=corr_type)\n",
    "    line, = plot(d[:,0], d[:,1], label='L='+str(L))\n",
    "    fill_between(d[:,0], d[:,2], d[:,3], edgecolor='none', facecolor=line.get_color(), alpha=.4)\n",
    "\n",
    "\n",
    "## Reference decay\n",
    "class power_law:\n",
    "    def __init__(self, p, exponent):\n",
    "        self.exponent = float(exponent)\n",
    "        self.factor   = p[1] * p[0]**(-self.exponent)\n",
    "    \n",
    "    def __call__(self, x):\n",
    "        return self.factor * x**self.exponent\n",
    "\n",
    "xdecay = np.linspace(1,200)\n",
    "p_i=11\n",
    "p = [p_i, abs(d[p_i-1,1])]\n",
    "\n",
    "Krho = load.krho(filling=filling, bond_dim=bond_dim)\n",
    "ydecay = power_law(p, -1./Krho)(xdecay)\n",
    "plot(xdecay, ydecay, '--')\n",
    "\n",
    "## Plot settings\n",
    "xlim(1, 120)\n",
    "ylim(1e-4, 1e-2)\n",
    "legend(loc='best', frameon=False)\n",
    "xscale('log')\n",
    "yscale('log')\n",
    "xlabel('r')\n",
    "ylabel('D')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 9,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "## FIT `fit_func` ##\n",
      "# L      : 32.0\n",
      "# fill   : 0.9375\n",
      "# nholes : 2.0\n",
      "K_rho : -2.08170085832\n",
      "-- n0 : 1.83780901122\n",
      "-- A : 0.0027475917492\n",
      "-- alpha : -1.04085042916\n",
      "WARNING: Reducing fit range. Amplitude too small: 1.60116364611e-12 Very likely the fitting routine has problems converging the result.\n",
      "WARNING: Reducing fit range. Amplitude too small: 7.71627206575e-12 Very likely the fitting routine has problems converging the result.\n",
      "WARNING: Reducing fit range. Amplitude too small: 8.99724739156e-13 Very likely the fitting routine has problems converging the result.\n",
      "PROBLEM: Failed to fit.\n",
      "## FIT `fit_func` ##\n",
      "# L      : 48.0\n",
      "# fill   : 0.916666666667\n",
      "# nholes : 3.0\n",
      "K_rho : 1.0\n",
      "-- n0 : 0.0625\n",
      "-- A : 1.0\n",
      "-- alpha : 0.5\n",
      "## FIT `fit_func` ##\n",
      "# L      : 64.0\n",
      "# fill   : 0.9375\n",
      "# nholes : 4.0\n",
      "K_rho : 0.912082192172\n",
      "-- n0 : 1.86374913068\n",
      "-- A : 0.164566388677\n",
      "-- alpha : 0.456041096086\n",
      "# Discard L=80, n=0.925, tperp=1.0, M=1200 : middle density not symmetry, delta=5.68333242994e-05\n",
      "## FIT `fit_func` ##\n",
      "# L      : 80.0\n",
      "# fill   : 0.925\n",
      "# nholes : 5.0\n",
      "K_rho : -0.967370044769\n",
      "-- n0 : 1.86425467484\n",
      "-- A : -0.00420962751086\n",
      "-- alpha : -0.483685022384\n",
      "## FIT `fit_func` ##\n",
      "# L      : 96.0\n",
      "# fill   : 0.9375\n",
      "# nholes : 6.0\n",
      "K_rho : 1.16139334559\n",
      "-- n0 : 1.86485797742\n",
      "-- A : 0.249032501243\n",
      "-- alpha : 0.580696672796\n",
      "# Discard L=128, n=0.9375, tperp=1.0, M=1200 : middle density not symmetry, delta=0.000198257627827\n",
      "# Discard L=128, n=0.9375, tperp=1.0, M=1600 : middle density not symmetry, delta=6.03398584609e-05\n",
      "## FIT `fit_func` ##\n",
      "# L      : 128.0\n",
      "# fill   : 0.9375\n",
      "# nholes : 8.0\n",
      "K_rho : 1.15020363794\n",
      "-- n0 : 1.86901766732\n",
      "-- A : 0.237441896705\n",
      "-- alpha : 0.575101818968\n",
      "## FIT `fit_func` ##\n",
      "# L      : 160.0\n",
      "# fill   : 0.9375\n",
      "# nholes : 10.0\n",
      "K_rho : 1.12964249898\n",
      "-- n0 : 1.86907070019\n",
      "-- A : 0.222738804197\n",
      "-- alpha : 0.564821249488\n",
      "# Discard L=192, n=0.9375, tperp=1.0, M=1200 : middle density not symmetry, delta=0.000118921516437\n",
      "# Discard L=192, n=0.9375, tperp=1.0, M=1600 : middle density not symmetry, delta=0.000126511713679\n",
      "## FIT `fit_func` ##\n",
      "# L      : 192.0\n",
      "# fill   : 0.9375\n",
      "# nholes : 12.0\n",
      "K_rho : 1.07581057386\n",
      "-- n0 : 1.87091764494\n",
      "-- A : 0.19337317506\n",
      "-- alpha : 0.537905286931\n",
      "M=inf t_perp=1.0 filling=0.9375  ->  Krho=1.542 +/- 0.098 :  R^2 0.9920\n"
     ]
    },
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "scripts/density.py:139: RuntimeWarning: invalid value encountered in sqrt\n",
      "  return A * np.cos(2*np.pi*kk*x + shift) / ((2*L_eff/np.pi) * np.sin(np.pi*x/L_eff + shift2))**alpha + n0\n"
     ]
    },
    {
     "data": {
      "text/plain": [
       "<matplotlib.text.Text at 0x10fbe8b90>"
      ]
     },
     "execution_count": 9,
     "metadata": {},
     "output_type": "execute_result"
    },
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAYUAAAEWCAYAAACJ0YulAAAABHNCSVQICAgIfAhkiAAAAAlwSFlz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\nJCgIIYQIk6AghBAi7P8Bz5sw9I9k9ZoAAAAASUVORK5CYII=\n",
      "text/plain": [
       "<matplotlib.figure.Figure at 0x10db96350>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "filling = 0.9375\n",
    "corr_type = utils.Averaged()\n",
    "bond_dim = utils.Extrapolation('variance', deg=2, num_points=6)\n",
    "\n",
    "system_sizes = []\n",
    "system_sizes.append(32)\n",
    "system_sizes.append(64)\n",
    "system_sizes.append(96)\n",
    "system_sizes.append(128)\n",
    "system_sizes.append(160)\n",
    "system_sizes.append(192)\n",
    "\n",
    "figure()\n",
    "## Plot correlations\n",
    "for L in system_sizes:\n",
    "    d, props = load_many_extrap('pairfield', L=L, filling=filling, correlation_type=corr_type)\n",
    "    line, = plot(d[:,0], d[:,1], label='L='+str(L))\n",
    "    fill_between(d[:,0], d[:,2], d[:,3], edgecolor='none', facecolor=line.get_color(), alpha=.4)\n",
    "\n",
    "## Reference decay\n",
    "class power_law:\n",
    "    def __init__(self, p, exponent):\n",
    "        self.exponent = float(exponent)\n",
    "        self.factor   = p[1] * p[0]**(-self.exponent)\n",
    "    \n",
    "    def __call__(self, x):\n",
    "        return self.factor * x**self.exponent\n",
    "\n",
    "xdecay = np.linspace(1,200)\n",
    "p_i=20\n",
    "p = [p_i, abs(d[p_i-1,1])]\n",
    "\n",
    "Krho = load.krho(filling=filling, bond_dim=bond_dim)\n",
    "ydecay = power_law(p, -1./Krho)(xdecay)\n",
    "plot(xdecay, ydecay, '--')\n",
    "\n",
    "## Plot settings\n",
    "xlim(1, 120)\n",
    "ylim(1e-4, 1e-2)\n",
    "legend(loc='best', frameon=False)\n",
    "xscale('log')\n",
    "yscale('log')\n",
    "xlabel('r')\n",
    "ylabel('D')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 10,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "## FIT `fit_func` ##\n",
      "# L      : 32.0\n",
      "# fill   : 0.9375\n",
      "# nholes : 1.0\n",
      "K_rho : -0.339231338363\n",
      "-- n0 : 1.93571883609\n",
      "-- A : -0.0424571366725\n",
      "-- alpha : -0.169615669182\n",
      "Data not found for L=48, n=0.96875, M=extrap_variance_deg2_num6\n",
      "## FIT `fit_func` ##\n",
      "# L      : 64.0\n",
      "# fill   : 0.96875\n",
      "# nholes : 2.0\n",
      "K_rho : -2.95624808044\n",
      "-- n0 : 1.91501669897\n",
      "-- A : 0.000138029466492\n",
      "-- alpha : -1.47812404022\n",
      "Data not found for L=80, n=0.96875, M=extrap_variance_deg2_num6\n",
      "WARNING: Reducing fit range. Amplitude too small: 0.0 Very likely the fitting routine has problems converging the result.\n",
      "WARNING: Reducing fit range. Amplitude too small: 3.45767858789e-12 Very likely the fitting routine has problems converging the result.\n",
      "WARNING: Reducing fit range. Amplitude too small: 1.02140518266e-14 Very likely the fitting routine has problems converging the result.\n",
      "PROBLEM: Failed to fit.\n",
      "## FIT `fit_func` ##\n",
      "# L      : 96.0\n",
      "# fill   : 0.958333333333\n",
      "# nholes : 3.0\n",
      "K_rho : 1.0\n",
      "-- n0 : 0.03125\n",
      "-- A : 1.0\n",
      "-- alpha : 0.5\n",
      "# Discard L=128, n=0.96875, tperp=1.0, M=1200 : middle density not symmetry, delta=0.00129310249938\n",
      "# Discard L=128, n=0.96875, tperp=1.0, M=1600 : middle density not symmetry, delta=0.000144364999007\n",
      "# Discard L=128, n=0.96875, tperp=1.0, M=2000 : middle density not symmetry, delta=0.000576815380084\n",
      "## FIT `fit_func` ##\n",
      "# L      : 128.0\n",
      "# fill   : 0.96875\n",
      "# nholes : 4.0\n",
      "K_rho : 1.19030873218\n",
      "-- n0 : 1.93136161512\n",
      "-- A : 0.176902745914\n",
      "-- alpha : 0.595154366088\n",
      "WARNING: Reducing fit range. Amplitude too small: 4.4859671533e-12 Very likely the fitting routine has problems converging the result.\n",
      "## FIT `fit_func` ##\n",
      "# L      : 160.0\n",
      "# fill   : 0.9625\n",
      "# nholes : 5.0\n",
      "K_rho : 3.91050648536\n",
      "-- n0 : 1.93068688871\n",
      "-- A : -84.2229006171\n",
      "-- alpha : 1.95525324268\n",
      "# Discard L=192, n=0.96875, tperp=1.0, M=1200 : middle density not symmetry, delta=0.000509987930429\n",
      "# Discard L=192, n=0.96875, tperp=1.0, M=1600 : middle density not symmetry, delta=0.000191080692006\n",
      "## FIT `fit_func` ##\n",
      "# L      : 192.0\n",
      "# fill   : 0.96875\n",
      "# nholes : 6.0\n",
      "K_rho : 1.49519220818\n",
      "-- n0 : 1.93191409118\n",
      "-- A : 0.321446912507\n",
      "-- alpha : 0.747596104089\n",
      "M=inf t_perp=1.0 filling=0.9688  ->  Krho=1.866 +/- nan :  R^2 0.6600\n"
     ]
    },
    {
     "data": {
      "text/plain": [
       "<matplotlib.text.Text at 0x10fdf4810>"
      ]
     },
     "execution_count": 10,
     "metadata": {},
     "output_type": "execute_result"
    },
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAYUAAAEWCAYAAACJ0YulAAAABHNCSVQICAgIfAhkiAAAAAlwSFlz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\n",
      "text/plain": [
       "<matplotlib.figure.Figure at 0x10dd98e50>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "filling = 0.96875\n",
    "corr_type = utils.Averaged()\n",
    "\n",
    "system_sizes = []\n",
    "system_sizes.append(64)\n",
    "system_sizes.append(128)\n",
    "system_sizes.append(192)\n",
    "\n",
    "figure()\n",
    "## Plot correlations\n",
    "for L in system_sizes:\n",
    "    d, props = load_many_extrap('pairfield', L=L, filling=filling, correlation_type=corr_type)\n",
    "    line, = plot(d[:,0], d[:,1], label='L='+str(L))\n",
    "    fill_between(d[:,0], d[:,2], d[:,3], edgecolor='none', facecolor=line.get_color(), alpha=.4)\n",
    "\n",
    "## Reference decay\n",
    "class power_law:\n",
    "    def __init__(self, p, exponent):\n",
    "        self.exponent = float(exponent)\n",
    "        self.factor   = p[1] * p[0]**(-self.exponent)\n",
    "    \n",
    "    def __call__(self, x):\n",
    "        return self.factor * x**self.exponent\n",
    "\n",
    "xdecay = np.linspace(1,200)\n",
    "p_i=8\n",
    "p = [p_i, abs(d[p_i-1,1])]\n",
    "\n",
    "Krho = load.krho(filling=filling, bond_dim=bond_dim, amplitude_points=2)\n",
    "ydecay = power_law(p, -1./Krho)(xdecay)\n",
    "plot(xdecay, ydecay, '--')\n",
    "\n",
    "## Plot settings\n",
    "xlim(1, 120)\n",
    "ylim(1e-4, 1e-2)\n",
    "legend(loc='best', frameon=False)\n",
    "xscale('log')\n",
    "yscale('log')\n",
    "xlabel('r')\n",
    "ylabel('D')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 2",
   "language": "python",
   "name": "python2"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 2
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython2",
   "version": "2.7.10"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 0
}


==> anc/hubbard_ladders_workflows/prepare_cache.py <==
from scripts import load, utils

all_sizes = [32, 48, 64, 80, 96, 128, 160, 192]
all_filling = [0.875, 0.9375, 0.96875]

all_corr_types = []
all_corr_types.append( utils.Averaged() )
all_corr_types.append( utils.FixedStart(18) )
all_corr_types.append( utils.FixedStart(20) )

all_extraps = []
all_extraps.append(800)
all_extraps.append(utils.Extrapolation('variance', deg=2, num_points=None))

if False:
    ## Cache pair correlations
    for filling in all_filling:
        for L in all_sizes:
            for corr_type in all_corr_types:
                for bond_dim in all_extraps:
                    load.result('pairfield', L=L, filling=filling, bond_dim=bond_dim, correlation_type=corr_type)

    ## Cache density-density correlations
    for filling in all_filling:
        for L in all_sizes:
            for corr_type in all_corr_types:
                for bond_dim in all_extraps:
                    load.result('densdens', L=L, filling=filling, bond_dim=bond_dim, correlation_type=corr_type)

    ## Cache density and density fit
    for filling in all_filling:
        for L in all_sizes:
            for bond_dim in all_extraps:
                load.result('density', L=L, filling=filling, bond_dim=bond_dim)

    ## Cache energy
    for filling in all_filling:
        for L in all_sizes:
            for bond_dim in all_extraps:
                if isinstance(bond_dim, utils.Extrapolation):
                    load.extrapolation('energy', L=L, filling=filling, bond_dim=bond_dim)


## Odd sizes
all_sizes = [33, 49, 65, 81, 97, 129]
all_filling = [0.875]

## Cache density and density fit
for filling in all_filling:
    for L in all_sizes:
        for bond_dim in all_extraps:
            load.result('density', L=L, filling=filling, bond_dim=bond_dim)

## Cache energy
for filling in all_filling:
    for L in all_sizes:
        for bond_dim in all_extraps:
            if isinstance(bond_dim, utils.Extrapolation):
                load.extrapolation('energy', L=L, filling=filling, bond_dim=bond_dim)


==> anc/hubbard_ladders_workflows/scripts/amplitudes.py <==
# Copyright (C) 2015 Institute for Theoretical Physics, ETH Zurich
#               2015 by Michele Dolfi <dolfim@phys.ethz.ch>
#  Distributed under the Boost Software License, Version 1.0.
#      (See accompanying file LICENSE_1_0.txt or copy at
#          http://www.boost.org/LICENSE_1_0.txt)

import sys
import numpy as np
import scipy
from copy import deepcopy
import pyalps_dset

import utils
from corr_helpers import *
import density


def rsquared(x, y, coeffs):
    # r-squared
    p = np.poly1d(coeffs)
    # fit values, and mean
    yhat = p(x)                         # or [p(z) for z in x]
    ybar = np.sum(y)/len(y)          # or sum(y)/len(y)
    ssreg = np.sum((yhat-ybar)**2)   # or sum([ (yihat - ybar)**2 for yihat in yhat])
    sstot = np.sum((y - ybar)**2)    # or sum([ (yi - ybar)**2 for yi in y])
    return ssreg / sstot


def compute_amplitude(d):
    ret = pyalps_dset.DataSet()
    ret.props = deepcopy(d.props)
    ret.props['observable'] = 'Amplitude'
    ret.y = np.array([ abs(d.props['density_fitted_at_middle'] - d.props['density_fitted_n0']) ])
    return ret


def compute(filling, bond_dim, odd_sizes=False, amplitude_points=None):
    ## Load all system sizes
    if odd_sizes:
        densities = map(lambda parms: to_dataset(*utils.load_or_evaluate('density_fit', density.evaluate_fit, **parms)),
                   utils.iter_odd_system_size(bond_dim=bond_dim, filling=filling))
    else:
        densities = map(lambda parms: to_dataset(*utils.load_or_evaluate('density_fit', density.evaluate_fit, **parms)),
                   utils.iter_system_size(bond_dim=bond_dim, filling=filling))
    densities = filter(lambda d: d.props is not None, densities)
    if len(densities) < 3:
        print 'WARNING:', 'Only got {} valid densities, you need at least 3.'.format(len(densities))
        d = pyalps_dset.DataSet()
        d.props = None
        return d
    
    # check that particle density in the middle is symmetric, otherwise exclude dataset
    # for L=192 it is better to use only M > 2000
    # def symm_middle_filter(d):
    #     x = int(d.props['L'] / 2)
    #     delta = abs(d.y[x] - d.y[x-1]) if d.props['L']%2==0 else abs(d.y[x+1] - d.y[x-1])
    #     if delta > 5e-5:
    #         print '# Discard L={L:.0f}, n={filling}, tperp={t\'}, M={max_bond_dimension:.0f} : {delta}'.format(delta=delta, **d.props)
    #         return False
    #     return True
    # densities = filter(symm_middle_filter, densities)
    
    
    ## Only even number of pairs
    densities = filter(lambda d: d.props['L']%2 != 0 or d.props['Nup_total'] % 2 == 0, densities)

    amplitudes = map(compute_amplitude, densities)
    for d in amplitudes:
        if d.props['density_fit_error'] > abs(d.y[0]):
            print 'WARNING:', 'Error in density fit is higher than amplitude magnitude.'
            print 'Error per site is', d.props['density_fit_error'], 'Amplidue is', d.y[0]
            print 'Dataset was:', 'L=%s filling=%s t_perp=%s M=%s' % (d.props['L'], d.props['filling'], d.props['t\''], d.props['max_bond_dimension'])
    
    common_props = pyalps_dset.dict_intersect([d.props for d in amplitudes])
    amp_vs_L = pyalps_dset.collectXY(amplitudes, 'L', 'Amplitude')
    d = amp_vs_L[0]
    
    ## fit finite size analysis
    sel = np.ones(len(d.x), dtype=bool)
    if amplitude_points is not None and amplitude_points < len(d.x): sel[:-amplitude_points] = False
    
    cov = np.ones((2,2))*np.nan
    if sum(sel) > 2:
        coeff, cov = np.polyfit(np.log(d.x[sel]), np.log(d.y[sel]), deg=1, cov=True)
    else:
        coeff = np.polyfit(np.log(d.x[sel]), np.log(d.y[sel]), deg=1)
    r2 = rsquared(np.log(d.x), np.log(d.y), coeff)
    fit_range = [d.x[0], d.x[-1]]
    if amplitude_points is not None and amplitude_points < len(d.x): fit_range[0] = d.x[-amplitude_points]
    ## compute new Krho
    slope = coeff[0]
    errslope = np.sqrt(cov[0,0])
    Krho = -2. * slope
    errKrho = 2. * errslope
    print 'M={} t_perp={} filling={:4.4f}  ->  Krho={:.3f} +/- {:.3f} :  R^2 {:.4f}'.format(common_props['max_bond_dimension'], common_props['t\''], common_props['filling'], Krho, errKrho, r2)
    
    d.props['fit_range']         = fit_range
    d.props['fit_numpoints']     = amplitude_points
    d.props['fitted_coeff']      = coeff
    d.props['fitted_Krho']       = Krho
    d.props['fitted_Krho_error'] = errKrho
    d.props['fitted_r2']         = r2
    
    return d



def evaluate(**kwargs):
    data = compute(**kwargs)
    if data.props is None:
        return None, None
    d = np.column_stack([data.x,data.y])
    props = data.props
    return d, props


==> anc/hubbard_ladders_workflows/scripts/corr_helpers.py <==
# Copyright (C) 2015 Institute for Theoretical Physics, ETH Zurich
#               2015 by Michele Dolfi <dolfim@phys.ethz.ch>
#  Distributed under the Boost Software License, Version 1.0.
#      (See accompanying file LICENSE_1_0.txt or copy at
#          http://www.boost.org/LICENSE_1_0.txt)

import numpy as np
import pyalps_dset

class ObservableNotFound(Exception):
    pass

def select_obs(sets, obs):
    sel = pyalps_dset.select(pyalps_dset.flatten(sets), lambda d: d.props['observable'] == obs)
    if len(sel) == 0:
        raise ObservableNotFound()
    return sel[0]

def index_map(L, W):
    a = np.arange(L*W, dtype=int)
    return a.reshape((L, W))

def select_to_1d(sets, obs, idx):
    d = select_obs(sets, obs)
    a = np.zeros((idx.size,))
    for i, x in enumerate(d.x):
        a[idx[x]] = d.y[0][i]
    return a

def select_to_2d(sets, obs, idx):
    d = select_obs(sets, obs)
    a = np.zeros((idx.size,idx.size))
    for i, x in enumerate(d.x):
        a[idx[tuple(x[0])], idx[tuple(x[1])]] = d.y[0][i]
        a[idx[tuple(x[1])], idx[tuple(x[0])]] = d.y[0][i]
    return a

def select_to_nd(sets, obs, idx, dims):
    print '...','loading ',obs,'...'
    d = select_obs(sets, obs)
    a = np.zeros([idx.size]*dims)
    for i, x in enumerate(d.x):
        key = tuple([ idx[tuple(xi)] for xi in x.reshape(x.size/2,2) ])
        a[key] = d.y[0][i]
    return a

def average_around_middle(corr, L, shifts):
    l = range(1, int(L-1-2*max(shifts)-2), 1)
    res = np.zeros_like(l, dtype=float)
    for ii,li in enumerate(l):
        tmp = []
        for ss in shifts:
            i1 = int(L/2. - li/2. + ss)
            i2 = int(i1 + li)
            tmp.append( corr[i1,i2] )
        res[ii] = np.mean(tmp)
    return l, res

def to_dataset(d, props):
    dd = pyalps_dset.DataSet()
    dd.props = props
    if d is not None and d.size != 0:
        if len(d.shape) == 2:
            dd.x = d[:,0]
            dd.y = d[:,1]
        else:
            dd.y = np.array([d[1]])
    return dd

==> anc/hubbard_ladders_workflows/scripts/density.py <==
# Copyright (C) 2015 Institute for Theoretical Physics, ETH Zurich
#               2015 by Michele Dolfi <dolfim@phys.ethz.ch>
#  Distributed under the Boost Software License, Version 1.0.
#      (See accompanying file LICENSE_1_0.txt or copy at
#          http://www.boost.org/LICENSE_1_0.txt)

import numpy as np
import scipy
from copy import deepcopy
import pyalps_dset

import pyalps_dset.fit_wrapper as fw

import utils, load_raw_data
from corr_helpers import *
import extrapolate_local


def get_density(data):
    def mean_density_at(j):
        amp = 0.
        all_values = np.array([])
        for d in pyalps_dset.flatten(data):
            all_values = np.concatenate([ all_values, d.y[0][( d.x==j )[:,0]] ])
        amp = np.sum(all_values)
        std = np.std(all_values)
        return amp, std
    
    ret = pyalps_dset.DataSet()
    ret.props = pyalps_dset.dict_intersect([d.props for d in pyalps_dset.flatten(data)])
    ret.props['observable'] = 'Rung density'
    
    bond_dim = int(ret.props['max_bond_dimension'])
    L = int(ret.props['L'])
    Leff = L if L%2 == 0 else L-1
    nup = ret.props['Nup_total']
    nholes = L - nup
    if nup % 2 == 0: ## for the case with two additional full sites
        filling = float(nup) / Leff
    else:
        filling = float(nup-1) / Leff
    ret.props['nholes']  = nholes
    ret.props['filling'] = filling
    
    density = np.empty((L,2))
    for j in xrange(L):
        density[j] = mean_density_at(j)
    x = np.arange(0.5, L, 1)
    
    ret.x = x
    ret.y = density[:,0]
    
    return ret
    

def dens_fit(d, ff):
    L = d.props['L']
    bond_dim = d.props['max_bond_dimension']
    filling = d.props['filling']
    nholes = d.props['nholes']
    
    xgrid=np.linspace(0.5,L-0.5,1000)
    
    doloop = True
    delta_sel = L/4.
    while doloop:
        sel = np.array([ x > L/2. - delta_sel and x < L/2. + delta_sel for x in d.x])
        fw.fit(None, lambda self, x, args: ff.func(x, args), ff.pars, d.y[sel], d.x[sel])
        
        amp = abs(ff.func(L/2., ff.pars) - ff.n0())
        if amp < 1e-8:
            delta_sel /= 1.5
            ff.reset()
            print 'WARNING:', 'Reducing fit range.', 'Amplitude too small:', amp, 'Very likely the fitting routine has problems converging the result.'
            if delta_sel < L/12.:
                doloop=False
                print 'PROBLEM:', 'Failed to fit.'
        else:
            doloop = False
    
    sel = np.array([ x > L/2. - delta_sel and x < L/2. + delta_sel for x in d.x])
    chi2 = sum( (d.y[sel] - ff.func(d.x[sel], ff.pars))**2 )
    error_per_point = np.sqrt(chi2 / sum(sel))
    
    n0    = ff.n0()
    K_rho = 2*ff.alpha()
    
    # print '============='
    print '## FIT `{}` ##'.format(ff.name)
    print '#', 'L      :', L
    print '#', 'fill   :', filling
    print '#', 'nholes :', nholes
    # print 'n0    :', n0
    print 'K_rho :', K_rho
    
    for n,p in zip(ff.parname, ff.pars):
        print '--', '{} : {}'.format(n, p())

    dd = pyalps_dset.DataSet()
    dd.props = deepcopy(d.props)
    dd.x = xgrid
    dd.y = ff.func(xgrid, ff.pars)
    
    dd.props['density_fit_function'] = ff.name
    dd.props['density_fit_sel']      = np.array([L/2.-delta_sel, L/2.+delta_sel])
    dd.props['density_fit_chi2']     = chi2
    dd.props['density_fit_error']    = error_per_point
    dd.props['density_fitted_n0']    = n0
    dd.props['density_fitted_Krho']  = K_rho
    dd.props['density_fitted_at_middle'] = ff.func(L/2., ff.pars)
    
    return dd

class fit_func:
    name = 'fit_func'
    def __init__(self, L, nholes):
        self.L = float(L)
        self.nholes = float(nholes)
        self.reset()
    def reset(self):
        self.pars = [fw.Parameter(self.nholes/self.L),fw.Parameter(1.),fw.Parameter(0.5)]
        self.parname = ['n0', 'A', 'alpha']
    
    def n0(self):
        return self.pars[0]()
    def alpha(self):
        return self.pars[2]()
    
    def func(self, x, args):
        n0 = args[0]()
        A = args[1]()
        alpha = args[2]()
        L_eff = self.L - 2.
        kk = self.nholes / L_eff
        shift = - np.pi*self.nholes * self.L / L_eff
        if self.L % 2 != 0:
            shift += np.pi
        shift2 = np.pi/2 * (1. - self.L / L_eff)
        return A * np.cos(2*np.pi*kk*x + shift) / ((2*L_eff/np.pi) * np.sin(np.pi*x/L_eff + shift2))**alpha + n0


def compute(fname, nup_name='Local density up', ndown_name='Local density down'):
    data = load_raw_data.loadEigenstateMeasurements([fname], what=[nup_name, ndown_name])
    d = get_density(data)
    return d

def compute_fit(L, filling, bond_dim):
    ## Get data
    data = to_dataset(*utils.load_or_evaluate('density', evaluate, L=L, filling=filling, bond_dim=bond_dim))
    if data.props is None:
        print 'Data not found for L={}, n={}, M={}'.format(L, filling, bond_dim)
        return data
    ## Compute fit
    d = dens_fit(data, fit_func(data.props['L'], data.props['nholes']))
    return d




def compute_extrap(L, filling, bond_dim, at_x=None):
    ## Load all bond dimensions
    sets = map(lambda parms: to_dataset(*utils.load_or_evaluate('density', evaluate, **parms)),
               utils.iter_bond_dim(L=L, filling=filling))
    sets = filter(lambda d: d.props is not None, sets)
    
    # check that particle density in the middle is symmetric, otherwise exclude dataset
    # for L=192 it is better to use only M > 2000
    def symm_middle_filter(d):
        x = int(d.props['L'] / 2)
        delta = abs(d.y[x] - d.y[x-1]) if d.props['L']%2==0 else abs(d.y[x+1] - d.y[x-1])
        if delta > 5e-5:
            print '# Discard L={L:.0f}, n={filling}, tperp={t\'}, M={max_bond_dimension:.0f} : middle density not symmetry, delta={delta}'.format(delta=delta, **d.props)
            return False
        return True
    sets = filter(symm_middle_filter, sets)
    
    
    ## Extrapolate
    return extrapolate_local.extrapolate(sets, 'Rung density', foreach=['L', 't\'', 'Nup_total', 'Ndown_total'], extrap_type=bond_dim.type, deg=bond_dim.deg, num_points=bond_dim.num_points, full_output_at=[at_x])


def evaluate_single(L, filling, bond_dim):
    ## Get filenames
    fname = utils.find_resfile(L, filling, bond_dim)
    if fname is None:
        print 'No data available for L={}, n={}, M={}'.format(L, filling, bond_dim)
        return None, None
    
    dens = compute(fname)
    
    d = np.column_stack([dens.x,dens.y])
    props = dens.props
    return d, props


def evaluate_extrap_at(L, filling, bond_dim, at_x):
    extrap, obs_vs_extrap, fits = compute_extrap(L, filling, bond_dim, at_x+0.5)
    if len(obs_vs_extrap) == 0: return None, None
    d = np.column_stack([obs_vs_extrap[0].x, obs_vs_extrap[0].y])
    props = obs_vs_extrap[0].props
    props['extrap_type'] = str(bond_dim)
    return d, props

def evaluate_extrap(L, filling, bond_dim):
    extrap, obs_vs_extrap, fits = compute_extrap(L, filling, bond_dim)
    if len(extrap) == 0: return None, None
    d = np.column_stack([extrap[0].x, extrap[0].y])
    props = extrap[0].props
    props['extrap_type'] = str(bond_dim)
    return d, props


def evaluate(**kwargs):
    if isinstance(kwargs['bond_dim'], utils.Extrapolation):
        return evaluate_extrap(**kwargs)
    return evaluate_single(**kwargs)

def evaluate_fit(**kwargs):
    data = compute_fit(**kwargs)
    if data.props is None:
        return None, None
    d = np.column_stack([data.x,data.y])
    props = data.props
    return d, props



==> anc/hubbard_ladders_workflows/scripts/density_correlations.py <==
# Copyright (C) 2015 Institute for Theoretical Physics, ETH Zurich
#               2015 by Michele Dolfi <dolfim@phys.ethz.ch>
#  Distributed under the Boost Software License, Version 1.0.
#      (See accompanying file LICENSE_1_0.txt or copy at
#          http://www.boost.org/LICENSE_1_0.txt)

import numpy as np
from copy import deepcopy

import pyalps_dset

import utils, load_raw_data
from corr_helpers import *
import extrapolate_local

def compute(fname):
    data = load_raw_data.loadEigenstateMeasurements([fname],
                    what=[
                          'dens corr up-up',
                          'dens corr up-down',
                          'dens corr down-up',
                          'dens corr down-down',
                          'Local density up',
                          'Local density down',
                          ])
    flat_data = pyalps_dset.flatten(data)
    flat_data = filter(lambda d: type(d) != list or (len(d) > 0 and type(d[0]) != list), flat_data)
    if len(flat_data) < 6:
        print 'WARNING:', 'Not enough datasets loaded in', fname
        return None
    
    common_props = pyalps_dset.dict_intersect([d.props for d in pyalps_dset.flatten(data)])
    
    L = int(common_props['L'])
    W = int(common_props['W']) if 'W' in common_props else 2
    idx = index_map(L, W)
    
    try:
        dcor_up_up     = select_to_2d(data, 'dens corr up-up'    , idx)
        dcor_up_down   = select_to_2d(data, 'dens corr up-down'  , idx)
        dcor_down_up   = select_to_2d(data, 'dens corr down-up'  , idx)
        dcor_down_down = select_to_2d(data, 'dens corr down-down', idx)
        dens_up        = select_to_1d(data, 'Local density up'   , idx)
        dens_down      = select_to_1d(data, 'Local density down' , idx)
    except ObservableNotFound:
        print 'WARNING:', 'Measurement not found in', fname
        return None
    
    ix_lower_chain = idx[:,0]
    ix_upper_chain = idx[:,1]
    
    total_dens = dens_up + dens_down
    dens_on_rungs = total_dens[ix_lower_chain] + total_dens[ix_upper_chain]
    
    
    dcor = np.zeros((L,L))
    ## combine density correlators for <N(i)*N(j)> between rungs
    dcor += dcor_up_up    [np.ix_(ix_lower_chain, ix_lower_chain)]
    dcor += dcor_up_down  [np.ix_(ix_lower_chain, ix_lower_chain)]
    dcor += dcor_down_up  [np.ix_(ix_lower_chain, ix_lower_chain)]
    dcor += dcor_down_down[np.ix_(ix_lower_chain, ix_lower_chain)]
    
    dcor += dcor_up_up    [np.ix_(ix_lower_chain, ix_upper_chain)]
    dcor += dcor_up_down  [np.ix_(ix_lower_chain, ix_upper_chain)]
    dcor += dcor_down_up  [np.ix_(ix_lower_chain, ix_upper_chain)]
    dcor += dcor_down_down[np.ix_(ix_lower_chain, ix_upper_chain)]
    
    dcor += dcor_up_up    [np.ix_(ix_upper_chain, ix_lower_chain)]
    dcor += dcor_up_down  [np.ix_(ix_upper_chain, ix_lower_chain)]
    dcor += dcor_down_up  [np.ix_(ix_upper_chain, ix_lower_chain)]
    dcor += dcor_down_down[np.ix_(ix_upper_chain, ix_lower_chain)]
    
    dcor += dcor_up_up    [np.ix_(ix_upper_chain, ix_upper_chain)]
    dcor += dcor_up_down  [np.ix_(ix_upper_chain, ix_upper_chain)]
    dcor += dcor_down_up  [np.ix_(ix_upper_chain, ix_upper_chain)]
    dcor += dcor_down_down[np.ix_(ix_upper_chain, ix_upper_chain)]
    
    ## connected correlator
    dcor += -np.outer(dens_on_rungs, dens_on_rungs)
    
    
    d = pyalps_dset.DataSet()
    d.props = deepcopy(common_props)
    d.props['observable'] = 'Density Correlation'
    d.y = dcor
    d.idx = idx
    
    return d



def compute_extrap(L, filling, bond_dim, correlation_type, at_x=None):
    ## Load all bond dimensions
    sets = map(lambda parms: to_dataset(*utils.load_or_evaluate('densdens', evaluate, **parms)),
               utils.iter_bond_dim(L=L, filling=filling, correlation_type=correlation_type))
    sets = filter(lambda d: d.props is not None, sets)
    
    ## Extrapolate
    return extrapolate_local.extrapolate(sets, 'Density Correlation', foreach=['L', 't\'', 'Nup_total', 'Ndown_total'], extrap_type=bond_dim.type, deg=bond_dim.deg, num_points=bond_dim.num_points, full_output_at=[at_x])


def evaluate_single(L, filling, bond_dim, correlation_type):
    ## Get filenames
    fname = utils.find_resfile(L, filling, bond_dim)
    if fname is None:
        print 'No data available for L={}, n={}, M={}, {}'.format(L, filling, bond_dim, correlation_type)
        return None, None
    
    ## Get correlation matrix
    corr = compute(fname)
    if corr is None:
        print 'No data available for L={}, n={}, M={}, {}'.format(L, filling, bond_dim, correlation_type)
        return None, None
    
    if isinstance(correlation_type, utils.FixedStart):
        start_site = correlation_type.start
        y = corr.y[start_site, start_site+1:]
        x = np.arange(1, len(y)+1, dtype=float)
        d = np.column_stack([x, y])
        props = deepcopy(corr.props)
    elif isinstance(correlation_type, utils.Averaged):
        shifts = range(-5, 6)
        x,y = average_around_middle(corr.y, corr.props['L'], shifts)
        d = np.column_stack([x, y])
        props = deepcopy(corr.props)
    
    props['correlation_type'] = correlation_type
    return d, props


def evaluate_extrap_at(L, filling, bond_dim, correlation_type, at_x):
    extrap, obs_vs_extrap, fits = compute_extrap(L, filling, bond_dim, correlation_type, at_x)
    if len(obs_vs_extrap) == 0: return None, None
    d = np.column_stack([obs_vs_extrap[0].x, obs_vs_extrap[0].y])
    props = obs_vs_extrap[0].props
    return d, props

def evaluate_extrap(L, filling, bond_dim, correlation_type):
    extrap, obs_vs_extrap, fits = compute_extrap(L, filling, bond_dim, correlation_type)
    if len(extrap) == 0: return None, None
    d = np.column_stack([extrap[0].x, extrap[0].y])
    props = extrap[0].props
    return d, props


def evaluate(**kwargs):
    if isinstance(kwargs['bond_dim'], utils.Extrapolation):
        return evaluate_extrap(**kwargs)
    return evaluate_single(**kwargs)



==> anc/hubbard_ladders_workflows/scripts/energy.py <==
# Copyright (C) 2015 Institute for Theoretical Physics, ETH Zurich
#               2015 by Michele Dolfi <dolfim@phys.ethz.ch>
#  Distributed under the Boost Software License, Version 1.0.
#      (See accompanying file LICENSE_1_0.txt or copy at
#          http://www.boost.org/LICENSE_1_0.txt)

import numpy as np
import scipy
from copy import deepcopy
import pyalps_dset

import pyalps_dset.fit_wrapper as fw

import utils, load_raw_data
from corr_helpers import *
import extrapolate



def compute(fname):
    data = load_raw_data.loadEigenstateMeasurements([fname], what='Energy')
    return data[0][0]


def compute_extrap(L, filling, bond_dim):
    ## Load all bond dimensions
    sets = map(lambda parms: to_dataset(*utils.load_or_evaluate('energy', evaluate, **parms)),
               utils.iter_bond_dim(L=L, filling=filling))
    sets = filter(lambda d: d.props is not None, sets)
    
    ## Extrapolate
    return extrapolate.extrapolate(sets, foreach=['L', 't\'', 'Nup_total', 'Ndown_total'], extrap_type=bond_dim.type, deg=bond_dim.deg, num_points=bond_dim.num_points)


def evaluate_single(L, filling, bond_dim):
    ## Get filenames
    fname = utils.find_resfile(L, filling, bond_dim)
    if fname is None:
        print 'No data available for L={}, n={}, M={}'.format(L, filling, bond_dim)
        return None, None
    
    en = compute(fname)
    
    d = np.column_stack([en.x,en.y])
    props = en.props
    return d, props


def evaluate_extrap(L, filling, bond_dim):
    extrap, obs_vs_extrap, fits = compute_extrap(L, filling, bond_dim)
    if len(obs_vs_extrap) == 0: return None, None
    d = np.column_stack([obs_vs_extrap[0].x, obs_vs_extrap[0].y])
    props = obs_vs_extrap[0].props
    props['extrap_type'] = str(bond_dim)
    return d, props


def evaluate(**kwargs):
    if isinstance(kwargs['bond_dim'], utils.Extrapolation):
        return evaluate_extrap(**kwargs)
    return evaluate_single(**kwargs)



==> anc/hubbard_ladders_workflows/scripts/extrapolate.py <==
# Copyright (C) 2015 Institute for Theoretical Physics, ETH Zurich
#               2015 by Michele Dolfi <dolfim@phys.ethz.ch>
#  Distributed under the Boost Software License, Version 1.0.
#      (See accompanying file LICENSE_1_0.txt or copy at
#          http://www.boost.org/LICENSE_1_0.txt)

import pyalps_dset
import numpy as np
from copy import deepcopy

def rsquared(x, y, coeffs):
    # r-squared
    p = np.poly1d(coeffs)
    # fit values, and mean
    yhat = p(x)                         # or [p(z) for z in x]
    ybar = np.sum(y)/len(y)          # or sum(y)/len(y)
    ssreg = np.sum((yhat-ybar)**2)   # or sum([ (yihat - ybar)**2 for yihat in yhat])
    sstot = np.sum((y - ybar)**2)    # or sum([ (yi - ybar)**2 for yi in y])
    return ssreg / sstot

def bond_dimension(data, foreach=[], deg=1, num_points=None):
    en_vs_bond = pyalps_dset.collectXY(pyalps_dset.flatten(data), 'max_bond_dimension', 'Energy', foreach=foreach)
    extrap = []
    fits   = []
    for d in en_vs_bond:
        bond_dims = deepcopy(d.x)
        d.x = 1./d.x
        d.x = d.x[::-1]
        d.y = d.y[::-1]
        
        sel = np.ones(len(d.x), dtype=bool)
        if num_points is not None and num_points < len(d.x): sel[num_points:] = False
        coeff = np.polyfit(d.x[sel], d.y[sel], deg=deg)
        r2 = rsquared(d.x[sel], d.y[sel], coeff)
        fit_cut = d.x[num_points-1] if num_points is not None and num_points < len(d.x) else d.x[-1]
        
        d.props['fitted_r2'] = r2
        d.props['fit_deg'] = deg
        d.props['fit_numpoints'] = num_points
        d.props['fit_cut']       = fit_cut
        d.props['fitted_coeff']  = coeff
        d.props['fitted_energy'] = coeff[-1]
        
        dd = pyalps_dset.DataSet()
        dd.props = deepcopy(d.props)
        dd.props['fitted_r2'] = r2
        dd.props['fit_deg'] = deg
        dd.props['fitted_coeff'] = coeff
        dd.x = np.linspace(0, max(d.x))
        dd.y = np.polyval(coeff, dd.x)
        fits.append(dd)
        
        dd = pyalps_dset.DataSet()
        dd.props = deepcopy(d.props)
        dd.props['max_bond_dimension'] = 'inf'
        dd.x = np.array([])
        dd.y = np.array([ coeff[-1] ])
        extrap.append(dd)
        
        d.props['line'] = 'scatter'
        d.props['bond_dims'] = bond_dims
        
    
    return extrap, en_vs_bond, fits


def variance(data, foreach=[], deg=1, num_points=None):
    en_vs_variance = pyalps_dset.collectXY(data, 'EnergyVariance', 'Energy', foreach=foreach)
    extrap = []
    fits   = []
    for d in en_vs_variance:
        sel = np.ones(len(d.x), dtype=bool)
        if num_points is not None and num_points < len(d.x): sel[num_points:] = False
        coeff = np.polyfit(d.x[sel], d.y[sel], deg=deg)
        r2 = rsquared(d.x[sel], d.y[sel], coeff)
        fit_cut = d.x[num_points-1] if num_points is not None and num_points < len(d.x) else d.x[-1]
        
        d.props['fitted_r2'] = r2
        d.props['fit_deg'] = deg
        d.props['fit_numpoints'] = num_points
        d.props['fit_cut']       = fit_cut
        d.props['fitted_coeff']  = coeff
        d.props['fitted_energy'] = coeff[-1]
        
        dd = pyalps_dset.DataSet()
        dd.props = deepcopy(d.props)
        dd.props['fitted_r2'] = r2
        dd.props['fit_deg'] = deg
        dd.props['fitted_coeff'] = coeff
        dd.x = np.linspace(0, max(d.x))
        dd.y = np.polyval(coeff, dd.x)
        fits.append(dd)
        
        dd = pyalps_dset.DataSet()
        dd.props = deepcopy(d.props)
        dd.props['max_bond_dimension'] = 'inf'
        dd.props['EnergyVariance'] = 0.
        dd.x = np.array([])
        dd.y = np.array([ coeff[-1] ])
        extrap.append(dd)
        
        d.props['line'] = 'scatter'
    
    return extrap, en_vs_variance, fits


def truncation(data, foreach=[], deg=1, num_points=None):
    en_vs_truncation = pyalps_dset.collectXY(pyalps_dset.flatten(data), 'TruncatedWeight', 'Energy', foreach=foreach)
    extrap = []
    fits   = []
    for d in en_vs_truncation:
        sel = np.ones(len(d.x), dtype=bool)
        if num_points is not None and num_points < len(d.x): sel[num_points:] = False
        coeff = np.polyfit(d.x[sel], d.y[sel], deg=deg)
        r2 = rsquared(d.x[sel], d.y[sel], coeff)
        fit_cut = d.x[num_points-1] if num_points is not None and num_points < len(d.x) else d.x[-1]
        
        d.props['fitted_r2'] = r2
        d.props['fit_deg'] = deg
        d.props['fit_numpoints'] = num_points
        d.props['fit_cut']       = fit_cut
        d.props['fitted_coeff']  = coeff
        d.props['fitted_energy'] = coeff[-1]
        
        dd = pyalps_dset.DataSet()
        dd.props = deepcopy(d.props)
        dd.props['fitted_r2'] = r2
        dd.props['fit_deg'] = deg
        dd.props['fit_numpoints'] = num_points
        dd.props['fit_cut']       = fit_cut
        dd.props['fitted_coeff']  = coeff
        dd.x = np.linspace(0, max(d.x))
        dd.y = np.polyval(coeff, dd.x)
        fits.append(dd)
        
        dd = pyalps_dset.DataSet()
        dd.props = deepcopy(d.props)
        dd.props['max_bond_dimension'] = 'inf'
        dd.x = np.array([])
        dd.y = np.array([ coeff[-1] ])
        extrap.append(dd)
        
        d.props['line'] = 'scatter'
    
    return extrap, en_vs_truncation, fits


def extrapolate(data, foreach=[], extrap_type='variance', deg=2, num_points=None):
    
    if extrap_type == 'variance':
        return variance(data, foreach, deg=deg, num_points=num_points)
    elif extrap_type == 'bonddim':
        return bond_dimension(data, foreach, deg=deg, num_points=num_points)
    elif extrap_type == 'truncation':
        return truncation(data, foreach, deg=deg, num_points=num_points)
    else:
        raise Exception('Wrong extrapolation type `%s`' % extrap_type)



==> anc/hubbard_ladders_workflows/scripts/extrapolate_local.py <==
# Copyright (C) 2015 Institute for Theoretical Physics, ETH Zurich
#               2015 by Michele Dolfi <dolfim@phys.ethz.ch>
#  Distributed under the Boost Software License, Version 1.0.
#      (See accompanying file LICENSE_1_0.txt or copy at
#          http://www.boost.org/LICENSE_1_0.txt)

import pyalps_dset
import numpy as np
from copy import deepcopy
import warnings


def rsquared(x, y, coeffs):
    # r-squared
    p = np.poly1d(coeffs)
    # fit values, and mean
    yhat = p(x)                         # or [p(z) for z in x]
    ybar = np.sum(y)/len(y)          # or sum(y)/len(y)
    ssreg = np.sum((yhat-ybar)**2)   # or sum([ (yihat - ybar)**2 for yihat in yhat])
    sstot = np.sum((y - ybar)**2)    # or sum([ (yi - ybar)**2 for yi in y])
    return ssreg / sstot

def extrapolate_with_error(x, y, deg, num_points):
    sel = np.ones(len(x), dtype=bool)
    if num_points is not None and num_points < len(x): sel[num_points:] = False
    coeff = np.polyfit(x[sel], y[sel], deg=deg)
    val = coeff[-1]
    err = abs(val - y[0]) * .5 # error defined as 50% of the distance from the last point
    r2 = rsquared(x, y, coeff)
    
    xfit = np.linspace(0, max(x))
    yfit = np.polyval(coeff, xfit)
    
    return val, err, r2, coeff, xfit, yfit


def do_extrapolate(data, obs, xgetter, res_props, foreach, deg, num_points, full_output_at=[]):
    extrap = []
    fits   = []
    obs_vs_extrap = []
    
    groups = pyalps_dset.groupSets(data, for_each=foreach)
    for gg in groups:
        if (num_points is not None and num_points < len(gg) and num_points < deg+1) or len(gg) < deg+1:
            print 'WARNING:', 'Extrapolation not possible.', 'len() < deg+1, len={}, deg={}'.format(len(gg), deg)
            continue
        
        common_props = pyalps_dset.dict_intersect([d.props for d in gg])
        
        extrap_x    = []
        bond_dims   = []
        observables = []
        xval = None
        for d in gg:
            # get x values
            if   xval is None: xval = d.x
            elif np.all(abs(d.x - xval) > 1e-10):  raise Exception('`x` values do not match between the extrapolation group.')
            # get y values
            observables.append( d.y )
            # get variance
            extrap_x.append( xgetter(d) )
            bond_dims.append(d.props['max_bond_dimension'])
        extrap_x    = np.array(extrap_x)
        bond_dims   = np.array(bond_dims)
        observables = np.array(observables)
        
        order = np.argsort(extrap_x)
        extrap_x    = extrap_x[order]
        bond_dims   = bond_dims[order]
        observables = observables[order]
        
        dd = pyalps_dset.DataSet()
        dd.props = deepcopy(common_props)
        dd.props['fit_deg'] = deg
        dd.props['fit_numpoints'] = num_points
        dd.x = deepcopy(xval)
        dd.y = [0.]*len(xval)
        for i, xi in enumerate(xval):
            # warnings.filterwarnings('error', category=np.RankWarning)
                # extrapolate x_i
            val, err, r2, coeff, xfit, yfit = extrapolate_with_error(extrap_x, observables[:,i], deg, num_points)
            dd.y[i] = val
            # except np.RankWarning:
            #     print 'RankWarning: num_points={}, deg={}, xi={}'.format(num_points, deg, xi)
            #     print '  ', ' '.join(['{}={}'.format(k,common_props[k]) for k in foreach])
            #     dd.y[i] = np.nan
            #     continue
            
            if xi in full_output_at:
                fit_cut = extrap_x[num_points-1] if num_points is not None and num_points < len(extrap_x) else extrap_x[-1]
                
                dfit = pyalps_dset.DataSet()
                dfit.props = deepcopy(common_props)
                dfit.props['fitted_x']  = xi
                dfit.props['fitted_r2'] = r2
                dfit.props['fit_deg'] = deg
                dfit.props['fit_numpoints'] = num_points
                dfit.props['fit_cut']       = fit_cut
                dfit.props['fitted_coeff'] = coeff
                dfit.x     = xfit
                dfit.y     = yfit
                fits.append(dfit)
            
                dvals = pyalps_dset.DataSet()
                dvals.props = deepcopy(common_props)
                dvals.props['fitted_x'] = xi
                dvals.props['line'] = 'scatter'
                dvals.props['bond_dims'] = deepcopy(bond_dims)
                dvals.props['fit_deg'] = deg
                dvals.props['fit_numpoints'] = num_points
                dvals.props['fit_cut']       = fit_cut
                dvals.props['fitted_coeff'] = coeff
                dvals.props['fitted_r2'] = r2
                dvals.x     = deepcopy(extrap_x)
                dvals.y     = observables[:,i]
                obs_vs_extrap.append(dvals)
        
        dd.props.update(res_props)
        extrap.append(dd)
    
    return extrap, obs_vs_extrap, fits



def bond_dimension(data, obs, foreach=[], deg=2, num_points=None, full_output_at=[]):
    get_inv_bond_dim = lambda ss: 1./ss.props['max_bond_dimension']
    props = {
        'max_bond_dimension' : 'inf',
    }
    return do_extrapolate(data=data, obs=obs, xgetter=get_inv_bond_dim, res_props=props, foreach=foreach, deg=deg, num_points=num_points, full_output_at=full_output_at)


def variance(data, obs, foreach=[], deg=2, num_points=None, full_output_at=[]):
    props = {
        'max_bond_dimension' : 'inf',
        'EnergyVariance'     : 0.,
    }
    return do_extrapolate(data=data, obs=obs, xgetter=lambda ss: ss.props['EnergyVariance'], res_props=props, foreach=foreach, deg=deg, num_points=num_points, full_output_at=full_output_at)


def truncation(data, obs, foreach=[], deg=2, num_points=None, full_output_at=[]):
    props = {
        'max_bond_dimension' : 'inf',
        'TruncatedWeight'    : 0.,
    }
    return do_extrapolate(data=data, obs=obs, xgetter=lambda ss: ss.props['TruncatedWeight'], res_props=props, foreach=foreach, deg=deg, num_points=num_points, full_output_at=full_output_at)


def extrapolate(data, obs, foreach=[], extrap_type='variance', deg=2, num_points=None, full_output_at=[]):
    
    if extrap_type == 'variance':
        return variance(data, obs, foreach, deg=deg, num_points=num_points, full_output_at=full_output_at)
    elif extrap_type == 'bonddim':
        return bond_dimension(data, obs, foreach, deg=deg, num_points=num_points, full_output_at=full_output_at)
    elif extrap_type == 'truncation':
        return truncation(data, obs, foreach, deg=deg, num_points=num_points, full_output_at=full_output_at)
    else:
        raise Exception('Wrong extrapolation type `%s`' % extrap_type)


==> anc/hubbard_ladders_workflows/scripts/load.py <==
# Copyright (C) 2015 Institute for Theoretical Physics, ETH Zurich
#               2015 by Michele Dolfi <dolfim@phys.ethz.ch>
#  Distributed under the Boost Software License, Version 1.0.
#      (See accompanying file LICENSE_1_0.txt or copy at
#          http://www.boost.org/LICENSE_1_0.txt)

from os import path
import utils


def result(what, **kwargs):
    fname = utils.filename(what, **kwargs)
    if path.exists(fname):
        return utils.load(fname)
    else:
        try:
            import pyalps_dset
            import pairfield_correlations, density_correlations, density, amplitudes
            if   what == 'pairfield':
                return utils.load_or_evaluate(what, pairfield_correlations.evaluate, **kwargs)
            elif what == 'densdens':
                return utils.load_or_evaluate(what, density_correlations.evaluate, **kwargs)
            elif what == 'density':
                return utils.load_or_evaluate(what, density.evaluate, **kwargs)
            elif what == 'density_fit':
                return utils.load_or_evaluate(what, density.evaluate_fit, **kwargs)
            elif what == 'density_amplitudes':
                return utils.load_or_evaluate(what, amplitudes.evaluate, **kwargs)
            else:
                raise Exception('`%s` is not a valid measurement.' % what)
            
        except ImportError, e:
            print 'To execute new evaluations you need the ALPS.Python library.'
            print e

def extrapolation(what, **kwargs):
    what = 'extrap_'+what
    fname = utils.filename(what, **kwargs)
    if path.exists(fname):
        return utils.load(fname)
    else:
        import pairfield_correlations, density_correlations, density, energy
        if   what == 'extrap_pairfield':
            return utils.load_or_evaluate(what, pairfield_correlations.evaluate_extrap_at, **kwargs)
        elif what == 'extrap_densdens':
            return utils.load_or_evaluate(what, density_correlations.evaluate_extrap_at, **kwargs)
        elif what == 'extrap_density':
            return utils.load_or_evaluate(what, density.evaluate_extrap_at, **kwargs)
        elif what == 'extrap_energy':
            return utils.load_or_evaluate(what, energy.evaluate_extrap, **kwargs)
        else:
            raise Exception('`%s` is not a valid measurement.' % what)
            
        # except ImportError, e:
        #     print 'To execute new evaluations you need the ALPS.Python library.'
        #     print e

def krho(**kwargs):
    _,props = result('density_amplitudes', **kwargs)
    return props['fitted_Krho']



==> anc/hubbard_ladders_workflows/scripts/load_raw_data.py <==
# Copyright (C) 2015 Institute for Theoretical Physics, ETH Zurich
#               2015 by Michele Dolfi <dolfim@phys.ethz.ch>
#  Distributed under the Boost Software License, Version 1.0.
#      (See accompanying file LICENSE_1_0.txt or copy at
#          http://www.boost.org/LICENSE_1_0.txt)

import numpy as np

def load_variance_for_dset(ss):
    try:
        import pyalps
    except ImportError, e:
        print 'ERROR: To extract new observbales from the raw data you need the ALPS.Python library.'
        raise e

    variance = pyalps.loadEigenstateMeasurements([ss.props['filename']], what=['EnergyVariance'])
    if len(variance) < 1 or len(variance[0]) < 1:
        raise Exception('EnergyVariance not found in', ss.props['filename'])
    return variance[0][0].y[0]

def load_truncated_weight_for_dset(ss):
    try:
        import pyalps
    except ImportError, e:
        print 'ERROR: To extract new observbales from the raw data you need the ALPS.Python library.'
        raise e

    ar = pyalps.hdf5.archive(ss.props['filename'])
    try:
        if 'simulation' in ar.list_children('/'):
            iteration_path = '/simulation/iteration'
        else:
            iteration_path = '/spectrum/iteration'
        sweeps = ar.list_children(iteration_path)
        sweeps = [int(s) for s in sweeps]
        max_sweep = max(sweeps)
        
        truncated_weight = ar[iteration_path+'/'+str(max_sweep)+'/results/TruncatedWeight/mean/value']
        ss.props['TruncatedWeight'] = max(truncated_weight)
        return ss.props['TruncatedWeight']
    except Exception as e:
        print 'Warning:', 'no TruncatedWeight found in', ss.props['filename']
        print e

def loadEigenstateMeasurements(*args, **kwargs):
    try:
        import pyalps
    except ImportError, e:
        print 'ERROR: To extract new observbales from the raw data you need the ALPS.Python library.'
        raise e
    
    data = pyalps.loadEigenstateMeasurements(*args, **kwargs)
    for d in pyalps.flatten(data):
        if isinstance(d, pyalps.DataSet):
            d.props['TruncatedWeight'] = load_truncated_weight_for_dset(d)
            d.props['EnergyVariance']  = load_variance_for_dset(d)
    
    return data


==> anc/hubbard_ladders_workflows/scripts/pairfield_correlations.py <==
# Copyright (C) 2015 Institute for Theoretical Physics, ETH Zurich
#               2015 by Michele Dolfi <dolfim@phys.ethz.ch>
#  Distributed under the Boost Software License, Version 1.0.
#      (See accompanying file LICENSE_1_0.txt or copy at
#          http://www.boost.org/LICENSE_1_0.txt)

import numpy as np
from copy import deepcopy

import pyalps_dset

import utils, load_raw_data
from corr_helpers import *
import extrapolate_local

def compute(fname):
    print 'loading', fname
    data = load_raw_data.loadEigenstateMeasurements([fname],
                    what=[
                          'pair field 1',
                          'pair field 2',
                          'pair field 3',
                          'pair field 4',
                          ])
    flat_data = pyalps_dset.flatten(data)
    flat_data = filter(lambda d: type(d) != list or (len(d) > 0 and type(d[0]) != list), flat_data)
    if len(flat_data) < 4:
        print 'WARNING:', 'Not enough datasets loaded in', fname
        return None
        
    common_props = pyalps_dset.dict_intersect([d.props for d in pyalps_dset.flatten(data)])
    
    L = int(common_props['L'])
    W = int(common_props['W']) if 'W' in common_props else 2
    idx = index_map(L, W)
    
    try:
        pairfield_1 = select_to_nd(data, 'pair field 1', idx, dims=4)
        pairfield_2 = select_to_nd(data, 'pair field 2', idx, dims=4)
        pairfield_3 = select_to_nd(data, 'pair field 3', idx, dims=4)
        pairfield_4 = select_to_nd(data, 'pair field 4', idx, dims=4)
    except ObservableNotFound:
        print 'WARNING:', 'Measurement not found in', fname
        return None
    
    ix_lower = idx[:,0].reshape(L,1)
    ix_upper = idx[:,1].reshape(L,1)
    jx_lower = idx[:,0].reshape(1,L)
    jx_upper = idx[:,1].reshape(1,L)
    
    corr = np.zeros((L,L))
    
    corr += +pairfield_1[ ix_lower, ix_upper, jx_lower, jx_upper ]
    corr += -pairfield_2[ ix_lower, ix_upper, jx_lower, jx_upper ]
    corr += -pairfield_3[ ix_lower, ix_upper, jx_lower, jx_upper ]
    corr += +pairfield_4[ ix_lower, ix_upper, jx_lower, jx_upper ]


    d = pyalps_dset.DataSet()
    d.props = deepcopy(common_props)
    d.props['observable'] = 'Pairfield Correlation'
    d.y = corr
    d.idx = idx

    return d

def compute_extrap(L, filling, bond_dim, correlation_type, at_x=None):
    ## Load all bond dimensions
    sets = map(lambda parms: to_dataset(*utils.load_or_evaluate('pairfield', evaluate, **parms)),
               utils.iter_bond_dim(L=L, filling=filling, correlation_type=correlation_type))
    sets = filter(lambda d: d.props is not None, sets)
    
    ## Extrapolate
    return extrapolate_local.extrapolate(sets, 'Pairfield Correlation', foreach=['L', 't\'', 'Nup_total', 'Ndown_total'], extrap_type=bond_dim.type, deg=bond_dim.deg, num_points=bond_dim.num_points, full_output_at=[at_x])


def evaluate_single(L, filling, bond_dim, correlation_type):
    ## Get filenames
    fname = utils.find_resfile(L, filling, bond_dim)
    if fname is None:
        print 'No data available for L={}, n={}, M={}, {}'.format(L, filling, bond_dim, correlation_type)
        return None, None
    
    ## Get correlation matrix
    corr = compute(fname)
    if corr is None:
        print 'No data available for L={}, n={}, M={}, {}'.format(L, filling, bond_dim, correlation_type)
        return None, None
    
    if isinstance(correlation_type, utils.FixedStart):
        start_site = correlation_type.start
        y = corr.y[start_site, start_site+1:]
        x = np.arange(1, len(y)+1, dtype=float)
        d = np.column_stack([x, y])
        props = deepcopy(corr.props)
    elif isinstance(correlation_type, utils.Averaged):
        shifts = range(-5, 6)
        x,y = average_around_middle(corr.y, corr.props['L'], shifts)
        d = np.column_stack([x, y])
        props = deepcopy(corr.props)
    
    props['correlation_type'] = str(correlation_type)
    return d, props


def evaluate_extrap_at(L, filling, bond_dim, correlation_type, at_x):
    extrap, obs_vs_extrap, fits = compute_extrap(L, filling, bond_dim, correlation_type, at_x)
    if len(obs_vs_extrap) == 0: return None, None
    d = np.column_stack([obs_vs_extrap[0].x, obs_vs_extrap[0].y])
    props = obs_vs_extrap[0].props
    props['extrap_type'] = str(bond_dim)
    return d, props

def evaluate_extrap(L, filling, bond_dim, correlation_type):
    extrap, obs_vs_extrap, fits = compute_extrap(L, filling, bond_dim, correlation_type)
    if len(extrap) == 0: return None, None
    d = np.column_stack([extrap[0].x, extrap[0].y])
    props = extrap[0].props
    props['extrap_type'] = str(bond_dim)
    return d, props


def evaluate(**kwargs):
    if isinstance(kwargs['bond_dim'], utils.Extrapolation):
        return evaluate_extrap(**kwargs)
    return evaluate_single(**kwargs)



==> anc/hubbard_ladders_workflows/scripts/pyalps_dset/__init__.py <==
# Copyright (C) 2015 Institute for Theoretical Physics, ETH Zurich
#               1994-2009 by Bela Bauer <bauerb@phys.ethz.ch>
#  Distributed under the Boost Software License, Version 1.0.
#      (See accompanying file LICENSE_1_0.txt or copy at
#          http://www.boost.org/LICENSE_1_0.txt)

from dataset import *
from tools import *
import fit_wrapper


==> anc/hubbard_ladders_workflows/scripts/pyalps_dset/dataset.py <==
# Copyright (C) 2015 Institute for Theoretical Physics, ETH Zurich
#               1994-2009 by Bela Bauer <bauerb@phys.ethz.ch>
#  Distributed under the Boost Software License, Version 1.0.
#      (See accompanying file LICENSE_1_0.txt or copy at
#          http://www.boost.org/LICENSE_1_0.txt)

import copy
import numpy as np

class ResultProperties:
    def __init__(self):
        self.props = {}

class DataSet(ResultProperties):
    """
    The DataSet class stores a set of data, usually in XY format, along with all the properties
    describing the data, such as input parameters to the simulation etc.
    
    Members are:
     * x, y - These contain the data and are expected to come as lists of Numpy arrays
              by many functions operating on DataSets. However, for user-supplied functions,
              other ways of representing data may be used.
     * props - This is a dictionary of properties describing the dataset.
    """
    def __init__(self,x=None,y=None,props=None):
        ResultProperties.__init__(self)
        if x == None:   self.x = np.array([])
        else:           self.x = x
        if y == None:   self.y = np.array([])
        else:           self.y = y
        if props != None:   self.props = props
    
    def __repr__(self):
        return "x=%s\ny=%s\nprops=%s" % (self.x, self.y, self.props)
        
class ResultFile(ResultProperties):
    def __init__(self,fn=None):
        ResultProperties.__init__(self)
        if fn != None:
            self.props['filename'] = fn




==> anc/hubbard_ladders_workflows/scripts/pyalps_dset/dict_intersect.py <==
# Copyright (C) 2015 Institute for Theoretical Physics, ETH Zurich
#               1994-2009 by Bela Bauer <bauerb@phys.ethz.ch>
#  Distributed under the Boost Software License, Version 1.0.
#      (See accompanying file LICENSE_1_0.txt or copy at
#          http://www.boost.org/LICENSE_1_0.txt)

import numpy as np

def dict_intersect(dicts):
    """ computes the intersection of a list of dicts
    
        this function takes a list of dicts as input and returns a dict containing all those key-value pairs that appear with identical values in all dicts 
    """
    sets = [set(q.keys()) for q in dicts]
    intersection = sets[0]
    for iset in sets:
        intersection &= iset
    ret = {}
    for key in intersection:
        take = True
        val0 = dicts[0][key]
        for idict in dicts:
            try:
                if val0 != idict[key]:
                    take = False
            except:
                if np.all(val0 != idict[key]):
                    take = False
        if take:
            ret[key] = dicts[0][key]
    return ret

def dict_difference(dicts):
    sets = [set(q.keys()) for q in dicts]
    intersection = sets[0]
    for iset in sets:
        intersection &= iset
    ret = []
    for key in intersection:
        take = True
        val0 = dicts[0][key]
        for idict in dicts:
            if val0 != idict[key]:
                take = False
        if not take:
            ret.append(key)
    return ret


==> anc/hubbard_ladders_workflows/scripts/pyalps_dset/fit_wrapper.py <==
# Copyright (C) 2015 Institute for Theoretical Physics, ETH Zurich
#               1994-2009 by Bela Bauer <bauerb@phys.ethz.ch>
#  Distributed under the Boost Software License, Version 1.0.
#      (See accompanying file LICENSE_1_0.txt or copy at
#          http://www.boost.org/LICENSE_1_0.txt)

import numpy as np
from scipy import optimize


__all__ = ['fit', 'Parameter']

class Parameter:    
    def __init__(self, value):
        self.value = value

    def set(self, value):
        self.value = value

    def get(self):
        return self.value

    def __call__(self):
        return self.value

def fit(self,function, parameters, y, x = None):
    def f(params):
        i = 0
        for p in parameters:
            p.set(params[i])
            i += 1
        return y - function(self,x,parameters)

    if x == None: x = np.arange(y.shape[0])
    p = [param() for param in parameters]
    optimize.leastsq(f, p)


==> anc/hubbard_ladders_workflows/scripts/pyalps_dset/hlist.py <==
# Copyright (C) 2015 Institute for Theoretical Physics, ETH Zurich
#               1994-2009 by Bela Bauer <bauerb@phys.ethz.ch>
#  Distributed under the Boost Software License, Version 1.0.
#      (See accompanying file LICENSE_1_0.txt or copy at
#          http://www.boost.org/LICENSE_1_0.txt)

import copy

def depth(hl):
    ret = 0
    if len(hl) == 0:
        return 0
    elif type(hl[0]) == list:
        return 1+depth(hl[0])
    else:
        return 1

def index__(hl,indices,idx,level,max_level):
    for ie in range(len(hl)):
        idx[level] = ie
        e = hl[ie]
        if level < max_level-1:
            index__(e,indices,idx,level+1,max_level)
        else:
            indices.append(tuple(idx))

def hset__(hl,idx,level,value):
    if level == len(idx)-1:
        hl[idx[level]] = value
    else:
        hset__(hl[idx[level]],idx,level+1,value)

def hget__(hl,idx,level):
    if level == len(idx)-1:
        return hl[idx[level]]
    else:
        return hget__(hl[idx[level]],idx,level+1)

def flatten(sl, fdepth = None):
    """ turns a hierarchical list of lists into a flat list 
    
        this function turns a hierarchical list (a list of lists of lists ....) into just a flat list.
        The parameters are the hierachical list, and optionally a depth at which the flattening should happen, to keep, e.g. the top-most structure.
    """
    
    if fdepth == None:
        fdepth = depth(sl)
    return HList(sl, fdepth)

def deep_flatten(sl, fdepth = None):
    return [x for x in flatten(sl, fdepth)]

def copy_structure(sl):
    try:
        ll = len(sl)
        return [copy_structure(isl) for isl in sl]
    except Exception:
        return 1

def happly(functor, sl, fdepth = None, params = None):
    if fdepth == None:
        fdepth = depth(sl)
    hl = HList(sl, fdepth)
    hl.apply(functor, params)

def hmap(functor, sl, fdepth = None, params = None):
    if fdepth == None:
        fdepth = depth(sl)
    hl = HList(sl, fdepth)
    return hl.map(functor, params)

class HList:
    def __init__(self):
        self.data_ = []
        self.indices_ = []
    
    def __init__(self,init,fdepth = None):
        self.data_ = init
        self.indices_ = []
        
        if fdepth == None:
            fdepth = depth(self.data_)
        if fdepth < 0:
            fdepth = depth(self.data_) + fdepth
        
        index__(self.data_, self.indices_, [0 for q in range(depth(self.data_))], 0, fdepth)
        self.indices_ = [idx[0:fdepth] for idx in self.indices_]
    
    def __len__(self):
        return len(self.indices_)
    
    def __getitem__(self, key):
        if type(key) == tuple:
            return hget__(self.data_,key,0)
        elif type(key) == list:
            return [self[k] for k in key]
        else:
            return self[self.indices_[key]]
    
    def __repr__(self):
        return str([self[k] for k in self.indices_])
    
    def __setitem__(self, key, value):
        if type(key) == tuple:
            hset__(self.data_,key,0,value)
        elif type(key) == list:
            raise TypeError("Assigning to slices is not supported")
        else:
            self[self.indices_[key]] = value
    
    def indices(self):
        return self.indices_
    
    def data(self):
        return self.data_
    
    def apply(self, functor, params = None):
        for idx in self.indices_:
            if params == None:
                self[idx] = functor(self[idx])
            else:
                self[idx] = functor(self[idx], params)
    
    def map(self, functor, params = None):
        ret = copy_structure(self.data_)
        rethl = HList(ret)
        for idx in self.indices_:
            if params == None:
                rethl[idx] = functor(self[idx])
            else:
                rethl[idx] = functor(self[idx], params)
        return ret

def hlist_to_dict(hl, key = 'Observable'):
    f = lambda data: dict( [(q.props[key], q) for q in data] )
    return hmap(f, hl, -1)



==> anc/hubbard_ladders_workflows/scripts/pyalps_dset/tools.py <==
# Copyright (C) 2015 Institute for Theoretical Physics, ETH Zurich
#               1994-2009 by Bela Bauer <bauerb@phys.ethz.ch>
#  Distributed under the Boost Software License, Version 1.0.
#      (See accompanying file LICENSE_1_0.txt or copy at
#          http://www.boost.org/LICENSE_1_0.txt)

import os.path
import sys
import glob
import math
import copy
import numpy as np

from hlist import deep_flatten, flatten, depth
from dict_intersect import dict_intersect
from dataset import DataSet

def make_list(infiles):
    if type(infiles) == list:
      return infiles
    else:
      return [infiles]

def size(lst):
    try:
      return len(lst)
    except:
      return 1

def recursiveGlob(dirname,pattern):
    ret = glob.glob(os.path.join(dirname, pattern))
    for d in os.listdir(dirname):
        d = os.path.join(dirname, d)
        if os.path.isdir(d):
            ret += recursiveGlob(d, pattern)
    return ret

def collectXY(sets,x,y,foreach=[],ignoreProperties=False):
      """ collects specified data from a list of DataSet objects
         
          this function is used to collect data from a list of DataSet objects, to prepare plots or evaluation. The parameters are:
    
            sets:    the list of datasets
            x:       the name of the property or measurement to be used as x-value of the collected results 
            y:       the name of the property or measurement to be used as y-value of the collected results 
            foreach: an optional list of properties used for grouping the results. A separate DataSet object is created for each unique set of values of the specified parameers.
            ignoreProperties: setting ignoreProperties=True prevents collectXY() from collecting properties.
            
          The function returns a list of DataSet objects.
      """
      foreach_sets = {}
      for iset in flatten(sets):
          if iset.props['observable'] != y and not y in iset.props:
              continue
          
          fe_par_set = tuple((iset.props[m] for m in foreach))
          if fe_par_set in foreach_sets:
              foreach_sets[fe_par_set].append(iset)
          else:
              foreach_sets[fe_par_set] = [iset]
      for k,v in foreach_sets.items():
          common_props = dict_intersect([q.props for q in v])
          res = DataSet()
          res.props = common_props
          for im in range(0,len(foreach)):
              m = foreach[im]
              res.props[m] = k[im]
          res.props['xlabel'] = x
          res.props['ylabel'] = y
          
          for data in v:
              if data.props['observable'] == y:
                  if len(data.y)>1:
                      res.props['line'] = '.'
                  xvalue = np.array([data.props[x] for i in range(len(data.y))])
                  if len(res.x) > 0 and len(res.y) > 0:
                      res.x = np.concatenate((res.x, xvalue ))
                      res.y = np.concatenate((res.y, data.y))
                  else:
                      res.x = xvalue
                      res.y = data.y
              elif not ignoreProperties:
                  res.props['line'] = '.'
                  xvalue = np.array([ data.props[x] ])
                  if len(res.x) > 0 and len(res.y) > 0:
                      res.x = np.concatenate((res.x, xvalue ))
                      res.y = np.concatenate((res.y, np.array([ data.props[y] ])))
                  else:
                      res.x = xvalue
                      res.y = np.array([ data.props[y] ])
          
          order = np.argsort(res.x, kind = 'mergesort')
          res.x = res.x[order]
          res.y = res.y[order]
          res.props['label'] = ''
          for im in range(0,len(foreach)):
              res.props['label'] += '%s = %s ' % (foreach[im], k[im])
          
          foreach_sets[k] = res
      return foreach_sets.values()

def ResultsToXY(sets,x,y,foreach=[]):
    """ combines observable x and y to build a list of DataSet with y vs x
 
    this function is used to collect data from a hierarchy of DataSet objects, to prepare plots or evaluation.
    the inner-most list has to contain one DataSet with props['observable'] = x and one props['observable'] = y,
    this will be the pair x-y used in the collection.

    The parameters are:
      sets:    hierarchy of datasets where the inner-most list must contain to pair x-y
      x:       the name of the observable to be used as x-value of the collected results 
      y:       the name of the observable to be used as y-value of the collected results 
      foreach: an optional list of properties used for grouping the results. A separate DataSet object is created for each unique set of values of the specified parameers.

    The function returns a list of DataSet objects.
    """
    
    dd = depth(sets)
    if dd < 2:
        raise Exception('The input hierarchy does not provide a unique pair x-y. The input structure has to be a list of lists as minimum. pyalps.groupSets might help you.')
    
    hgroups = flatten(sets, fdepth=-1)
    
    foreach_sets = {}
    for gg in hgroups:
        xset = None
        yset = None
        for d in gg:
            if d.props['observable'] == x:
                xset = d
            if d.props['observable'] == y:
                yset = d
        if xset is None or yset is None:
            continue
        
        common_props = dict_intersect([d.props for d in gg])
        fe_par_set = tuple((common_props[m] for m in foreach))
        
        if not fe_par_set in foreach_sets:
            foreach_sets[fe_par_set] = DataSet()
            foreach_sets[fe_par_set].props = common_props
            foreach_sets[fe_par_set].props['xlabel'] = x
            foreach_sets[fe_par_set].props['ylabel'] = y
        
        if len(xset.y) == len(yset.y):
            foreach_sets[fe_par_set].x = np.concatenate((foreach_sets[fe_par_set].x, xset.y))
            foreach_sets[fe_par_set].y = np.concatenate((foreach_sets[fe_par_set].y, yset.y))
        elif len(xset.y) == 1:
            foreach_sets[fe_par_set].x = np.concatenate((foreach_sets[fe_par_set].x, np.array( [xset.y[0]]*len(yset.y) )))
            foreach_sets[fe_par_set].y = np.concatenate((foreach_sets[fe_par_set].y, yset.y))
    
    for k, res in foreach_sets.items():
        order = np.argsort(res.x, kind = 'mergesort')
        res.x = res.x[order]
        res.y = res.y[order]
        res.props['label'] = ''
        for p in foreach:
            res.props['label'] += '%s = %s ' % (p, res.props[p])
        
    return foreach_sets.values()

def groupSets(groups, for_each = []):
    """ groups a list of DataSet objects into a list of lists
        
        this function groups a list of DataSet objects into a list of lists, according to the values of the properties given in the for_ech argument. DataSet objects with the same values of the properties given in for_each are grouped together.
        The parameters are:
          data: the data to be grouped
          for_each: the properties according to which the data is grouped
    """
    dd = depth(groups)

    if dd > 1:
        hgroups = flatten(groups, -1)
        hgroups_idcs = hgroups.indices()
    else:
        hgroups = [groups]
        hgroups_idcs = [0]

    for idx in hgroups_idcs:
        sets = hgroups[idx]

        for_each_sets = {}
        for iset in sets:
            fe_par_set = tuple((iset.props[m] for m in for_each))

            if fe_par_set in for_each_sets:
                for_each_sets[fe_par_set].append(iset)
            else:
                for_each_sets[fe_par_set] = [iset]

        hgroups[idx] = for_each_sets.values()

    if dd > 1:
        return groups
    else:
        return hgroups[0]

def select(inp,condition):
    data_ = []
    for ds in flatten(inp):
        if condition(ds):
            data_.append(ds)
    return data_

def select_by_property(data,proplist):
    for k,v in proplist.items():
        data = select(data, lambda ds: ds.props[k]==v)
    return data

def values(data, key):
    vals = []
    if type(key) == list:
        for ds in flatten(data):
            keyv = tuple([ds.props[kk] for kk in key])
            if keyv not in vals:
                vals.append(keyv)
        return vals
    else:
        for ds in flatten(data):
            if ds.props[key] not in vals:
                vals.append(ds.props[key])
        return np.sort(vals)

def mergeDataSets(dsets):
    props = dict_intersect([d.props for d in dsets])
    merged = copy.deepcopy(dsets.pop())
    for d in dsets:
        if (d.x != merged.x).any():   raise ValueError('cannot merge datasets: x values mismatch')
        if len(d.y) != len(merged.y): raise ValueError('cannot merge datasets: y shape mismatch')
        if isinstance(merged.y,alea.MCVectorData):
            merged.y.merge(d.y)
        else:
            for i in range(len(merged.y)):
                merged.y[i].merge(d.y[i])
    merged.props = props
    return merged

def mergeMeasurements(measurements):
    byname = {}
    for mset in measurements:
        for m in mset:
            key = m.props['observable']
            if key not in byname:   byname[key] = [m]
            else:                   byname[key].append(m)
    merged = [mergeDataSets(v) for v in byname.values()]
    return merged

def SetLabels (data, proplist):
    """
    Set labels according to the properties given in 'proplist'.
    """
    if type(proplist) == str:
        proplist = [proplist]
    for d in flatten(data):
        if 'label' in d.props:
            del d.props['label']
        label_items = []
        for propname in proplist:
            try:
                label_items.append(propname+' = %s' % (d.props[propname]))
            except:
                pass
        d.props['label'] = ', '.join(label_items)
    return data

def CycleColors (data, foreach,
                 colors=['k','b','g','m','c','y']):
    """
    Cyclically assign colors to the lines/markers that will be used to
    display the DataSets, based on the properties in 'foreach'. This means
    that DataSet instances that have the same values for the properties
    in 'foreach' will receive the same color.
    """
    all = {}
    for q in flatten(data):
        key = tuple([q.props[k] for k in foreach])
        all[key] = ''

    icolor = 0
    for k in all.keys():
        all[k] = colors[icolor]
        icolor = (icolor+1)%len(colors)

    for q in flatten(data):
        key = tuple([q.props[k] for k in foreach])
        q.props['color'] = all[key]

    return data

def CycleMarkers (data, foreach,
                  markers=['s', 'o', '^', '>', 'v', '<', 'd', 'p', 'h', '+', 'x']):
    """
    Cyclically assign markers to the lines/markers that will be used to
    display the DataSets, based on the properties in 'foreach'. This means
    that DataSet instances that have the same values for the properties
    in 'foreach' will receive the same marker.
    """
    all = {}
    for q in flatten(data):
        key = tuple([q.props[k] for k in foreach])
        all[key] = ''

    imarker = 0
    for k in all.keys():
        all[k] = markers[imarker]
        imarker = (imarker+1)%len(markers)

    for q in flatten(data):
        key = tuple([q.props[k] for k in foreach])
        q.props['marker'] = all[key]
        if 'line' in q.props:
            ll = list(q.props['line'])
            ll[0] = all[key]
            q.props['line'] = ''.join(ll)
        else:
            q.props['line'] = all[key] + '-'

    return data



==> anc/hubbard_ladders_workflows/scripts/utils.py <==
# Copyright (C) 2015 Institute for Theoretical Physics, ETH Zurich
#               2015 by Michele Dolfi <dolfim@phys.ethz.ch>
#  Distributed under the Boost Software License, Version 1.0.
#      (See accompanying file LICENSE_1_0.txt or copy at
#          http://www.boost.org/LICENSE_1_0.txt)

import numpy as np
from copy import deepcopy
from os import path


PROJECT_ROOT = path.dirname(path.dirname(path.abspath(__file__)))
ENABLE_EXTRAPOLATION_CACHE = False
VERBOSE_LOADING = False
VERBOSE_EMPTY_DATASET = False

def filename(what, **kwargs):
    fname = what
    if 'correlation_type' in kwargs:
        fname += '_{correlation_type}'
    if 'odd_sizes' in kwargs:
        fname += '_Lodd'
    if 'L' in kwargs:
        fname += '_L{L}'
    if 'filling' in kwargs:
        fname += '_n{filling}'
    if 'bond_dim' in kwargs:
        fname += '_M{bond_dim}'
    if 'at_x' in kwargs:
        fname += '_at{at_x:.0f}'
    if 'amplitude_points' in kwargs:
        fitnum = 'All' if kwargs['amplitude_points'] is None else kwargs['amplitude_points']
        fname += '_ampl_fit{fitnum}'.format(fitnum=fitnum)
    
    fname += '.txt'
    return path.join(path.join(PROJECT_ROOT,'data_extracted'),fname.format(**kwargs))

import re
reFloat = r'([+-]?\d+(?:\.\d+)?(?:[eE][+-]\d+)?)'
fit_float_pattern = re.compile(r'# ([^=]+)\s+= %s' % reFloat)
fit_string_pattern = re.compile(r'# ([^=]+)\s+= "([^"]+)"')
fit_array_pattern = re.compile(r'# ([^=]+)\s+= \[([^\]]+)\]')
def load_props(fname):
    res = {}
    for line in open(fname):
        match = fit_float_pattern.search(line)
        if match:
            name = match.group(1).strip()
            val  = float(match.group(2))
            res[name] = val
            continue
        match = fit_string_pattern.search(line)
        if match:
            name = match.group(1).strip()
            val  = match.group(2).strip().strip('"')
            res[name] = val
            continue
        match = fit_array_pattern.search(line)
        if match:
            name = match.group(1).strip()
            val  = np.array([float(vi) for vi in match.group(2).split(',')])
            res[name] = val
            continue
    if len(res) == 0:
        return None
    return res

def load(fname):
    props = load_props(fname)
    d = None
    if props is not None:
        d = np.loadtxt(fname)
    elif VERBOSE_EMPTY_DATASET:
        print 'Warning: file {} does not contain any dataset.'.format(fname)
    return d, props

def save(fname, d, props):
    import sys, datetime
    with open(fname, 'w') as ff:
        ff.write('# Generated on {}\n'.format(datetime.datetime.now()))
        ff.write('# Command line : {}\n'.format(sys.argv))
        if d is not None:
            for k,v in sorted(props.items()):
                if isinstance(v,str):
                    ff.write('# {} = "{}"\n'.format(k,v))
                elif isinstance(v, np.ndarray):
                    ff.write('# {} = [{}]\n'.format( k, ', '.join([str(vi) for vi in v]) ))
                else:
                    ff.write('# {} = {}\n'.format(k,v))
        if d is not None:
            np.savetxt(ff, d)
    return d, props

def load_or_evaluate(what, evaluator, **kwargs):
    fname = filename(what, **kwargs)
    if path.exists(fname):
        d,props = load(fname)
        if VERBOSE_LOADING:
            print 'Loaded', fname
        return load(fname)
    elif ENABLE_EXTRAPOLATION_CACHE or not 'bond_dim' in kwargs or not isinstance(kwargs['bond_dim'], Extrapolation):
        return save(fname, *evaluator(**kwargs))
    return evaluator(**kwargs)

def find_resfile(L, filling, bond_dim, t_perp=1.0):
    from glob import glob
    
    if L % 2 == 0:
        N = int(filling * L)
        if N / filling != L: return None ## L is not a nice multiples
    else:
        N = int(filling * (L-1)) + 1
        if (N-1) / filling != L-1: return None ## L is not a nice multiples
    
    tp = str(t_perp).replace('.','')
    
    flist = glob(PROJECT_ROOT + '/data_raw/L{L}Nu{N}Nd{N}/t{tp}U8/*M{M}.out.res.h5'.format(L=L, N=N, M=bond_dim, tp=tp))
    if len(flist) == 0: return None
    return sorted(flist)[-1] # TODO: temporary fix to get sim with more nsweeps
    # if len(flist) != 1: return None
    # return flist[0]


## Extrapolation types
class Extrapolation(object):
    def __init__(self, extrap_type, deg, num_points):
        self.type = str(extrap_type)
        self.deg = int(deg)
        self.num_points = num_points
    
    def __str__(self):
        nump = self.num_points or 'All'
        return 'extrap_{}_deg{}_num{}'.format(self.type, self.deg, nump)


## Correlation types
class Averaged(object):
    def __str__(self):
        return 'avg'

class FixedStart(object):
    def __init__(self, start):
        self.start = int(start)

    
    def __str__(self):
        return 'start{}'.format(self.start)

## Iterate all parameters for analysis
def iter_bond_dim(**kwargs):
    all_bond_dim = [1200, 1600, 2000, 2800, 3200, 3600, 4000, 4800]
    ll = [dict(kwargs.items() + [('bond_dim',m)]) for m in all_bond_dim]
    return iter(ll)
def iter_system_size(**kwargs):
    all_L = [32, 48, 64, 80, 96, 128, 160, 192]
    ll = [dict(kwargs.items() + [('L',li)]) for li in all_L]
    return iter(ll)
def iter_odd_system_size(**kwargs):
    all_L = [33, 49, 65, 81, 97, 129]
    ll = [dict(kwargs.items() + [('L',li)]) for li in all_L]
    return iter(ll)


